The Galois coaction on $\phi^4$ periods

We report on calculations of Feynman periods of primitive log-divergent $\phi^4$ graphs up to eleven loops. The structure of $\phi^4$ periods is described by a series of conjectures. In particular, we discuss the possibility that $\phi^4$ periods are a comodule under the Galois coaction. Finally, we compare the results with the periods of primitive log-divergent non-$\phi^4$ graphs up to eight loops and find remarkable differences to $\phi^4$ periods. Explicit results for all periods we could compute are provided in ancillary files.

==> anc/PeriodsNonPhi4 <==
# This data is part of the article
#
#     "The Galois coaction on phi^4 periods"
#
# by Erik Panzer and Oliver Schnetz. There you will find a description of the format.

PeriodNonPhi4[5,1]:=[[{0, 1}, {0, 2}, {0, 5}, {1, 5}, {1, 3}, {2, 5}, {2, 4}, {3, 4}, {3, 5}, {4, 5}, {0, 6}, {1, 6}, {2, 6}, {3, 6}, {4, 6}, [5, 6]], 70*f[7], 70*zeta[7], 70.58444941673459787878582848948577317199044923956670944920981956001210348221490147422678782396959268, -1]:
PeriodNonPhi4[6,1]:=[[{0, 1}, {0, 2}, {0, 6}, {1, 6}, {1, 4}, {2, 6}, {2, 5}, {4, 6}, {3, 4}, {3, 5}, {3, 6}, {5, 6}, {0, 7}, {1, 7}, {2, 7}, {3, 7}, {4, 7}, {5, 7}, [6, 7], [6, 7]], 252*f[9], 252*zeta[9], 252.5061149921727180332988978465678392423726745515119666502463472092658334543451165354990534200467357, -1]:
PeriodNonPhi4[6,2]:=[[{0, 2}, {0, 4}, {0, 6}, {2, 6}, {2, 5}, {4, 5}, {1, 4}, {1, 6}, {1, 3}, {3, 5}, {3, 6}, {5, 6}, {0, 7}, {1, 7}, {2, 7}, {3, 7}, {4, 7}, [6, 7]], 168*f[9], 168*zeta[9], 168.3374099947818120221992652310452261615817830343413111001642314728438889695634110236660356133644905, -1]:
PeriodNonPhi4[6,3]:=[[{0, 4}, {0, 5}, {0, 6}, {4, 5}, {1, 4}, {1, 6}, {1, 3}, {3, 6}, {2, 3}, {2, 5}, {2, 6}, {5, 6}, {0, 7}, {1, 7}, {2, 7}, {3, 7}, {4, 7}, [6, 7]], 48*f[3,3,3]+1567/9*f[9], 8*zeta[3]^3+1567/9*zeta[9], 188.3560031089205572985892928477125200268339616506251255760641973010846391996146637316457674843363412, -1]:
PeriodNonPhi4[7,1]:=[[{4, 5}, {4, 6}, {4, 7}, {5, 6}, {5, 7}, {1, 6}, {1, 7}, {0, 1}, {0, 2}, {2, 7}, {0, 3}, {2, 6}, {3, 6}, {3, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [6, 8], [7, 8]], 1296*f[3,3,3], 216*zeta[3]^3, 375.1706292654425570835850387266689443816838571595063460187806357373857224019911872886379041102569889, 0]:
PeriodNonPhi4[7,2]:=[[{0, 1}, {0, 5}, {0, 7}, {1, 7}, {1, 6}, {2, 5}, {2, 6}, {2, 7}, {3, 5}, {3, 7}, {4, 5}, {3, 6}, {4, 6}, {4, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], -6120*f[5,5]+11088*f[7,3]-756*f[3,7]+793/10395*Pi^10, -5598*zeta[5]^2-846*zeta[7,3]-756*zeta[3]*zeta[7]+793/10395*Pi^10, 201.5558663943134731789971483635800867902518838815686378758194445333132692336827301714916091729289885, 0]:
PeriodNonPhi4[7,3]:=[[{0, 4}, {0, 6}, {0, 7}, {4, 7}, {3, 4}, {3, 6}, {3, 7}, {1, 6}, {1, 7}, {1, 5}, {2, 6}, {2, 5}, {2, 7}, {5, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [7, 8], [7, 8]], 800*f[5,5], 400*zeta[5]^2, 430.0876677546674146844605342756047417351377306989782982819346705322506719065245869240792355431276705, 0]:
PeriodNonPhi4[7,4]:=[[{0, 2}, {0, 3}, {0, 6}, {2, 6}, {2, 7}, {3, 6}, {3, 7}, {4, 6}, {4, 7}, {1, 4}, {1, 7}, {1, 5}, {5, 6}, {5, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [6, 8], [7, 8]], 800*f[5,5], 400*zeta[5]^2, 430.0876677546674146844605342756047417351377306989782982819346705322506719065245869240792355431276705, 0]:
PeriodNonPhi4[7,5]:=[[{2, 4}, {2, 5}, {2, 7}, {4, 7}, {3, 4}, {3, 7}, {3, 6}, {6, 7}, {0, 5}, {0, 7}, {1, 5}, {0, 6}, {1, 6}, {1, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [7, 8], [7, 8]], 720*f[5,5]+112*f[3,7]+112*f[7,3]+144*f[3,3]-189*f[7]-192*f[3,3,3]+2126/9*f[9]+24*f[3,5]+24*f[5,3], 360*zeta[5]^2+112*zeta[3]*zeta[7]+72*zeta[3]^2-189*zeta[7]-32*zeta[3]^3+2126/9*zeta[9]+24*zeta[3]*zeta[5], 647.3215877855996052030386546339006108402265365797529542408490131231606570188271557159731576572422504, 0]:
PeriodNonPhi4[7,6]:=[[{0, 3}, {0, 6}, {0, 7}, {3, 7}, {3, 5}, {5, 6}, {5, 7}, {4, 5}, {1, 4}, {1, 7}, {2, 4}, {1, 6}, {2, 6}, {2, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 420*f[3,7]+420*f[7,3]-400*f[5,5], 420*zeta[3]*zeta[7]-200*zeta[5]^2, 294.0353141852964238424980465745848549988891621270650576783364730744721065151666263135955366474079997, 0]:
PeriodNonPhi4[7,7]:=[[{1, 2}, {2, 5}, {2, 7}, {5, 7}, {5, 6}, {1, 6}, {0, 1}, {6, 7}, {0, 3}, {3, 7}, {0, 4}, {3, 6}, {4, 6}, {4, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [6, 8], [7, 8]], -540*f[5,5]+1323/2*f[3,7]+1323/2*f[7,3]+144*f[3,3]-189*f[7]+393/2*f[9]-36*f[3,5]-36*f[5,3], -270*zeta[5]^2+1323/2*zeta[3]*zeta[7]+72*zeta[3]^2-189*zeta[7]+393/2*zeta[9]-36*zeta[3]*zeta[5], 576.9707937352820619320986063724142178230499742855944086255499883864257799689729256950346542911365992, 0]:
PeriodNonPhi4[7,8]:=[[{2, 5}, {2, 6}, {2, 7}, {5, 6}, {5, 7}, {3, 5}, {3, 7}, {3, 4}, {0, 4}, {0, 7}, {1, 4}, {0, 6}, {1, 6}, {1, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 28*f[7,3]+28*f[3,7]+116/2625*Pi^8+528*f[3,3,3]+1949/9*f[9]+360*f[5,3]-504*f[3,5]+360*f[5,5], 180*zeta[5]^2+28*zeta[3]*zeta[7]+116/2625*Pi^8+88*zeta[3]^3+1949/9*zeta[9]-864/5*zeta[5,3]-504*zeta[3]*zeta[5], 381.8937882626172512969342779479756648681471550514158507811553460683540818950752606344186602915968402, 0]:
PeriodNonPhi4[7,9]:=[[{0, 1}, {0, 2}, {0, 7}, {1, 7}, {1, 5}, {2, 7}, {2, 6}, {5, 6}, {3, 5}, {3, 7}, {4, 5}, {3, 6}, {4, 6}, {4, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 1200*f[5,5]-252*f[3,7]-252*f[7,3], -252*zeta[3]*zeta[7]+600*zeta[5]^2, 339.6840127944230433158538131859747770828317795625349233313197207940175423787295285207377606633084049, 0]:
PeriodNonPhi4[7,10]:=[[{3, 5}, {3, 6}, {3, 7}, {5, 7}, {0, 6}, {0, 7}, {0, 4}, {4, 5}, {1, 4}, {1, 7}, {2, 5}, {1, 6}, {2, 6}, {2, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 7600*f[5,5]-10264*f[7,3]-112*f[3,7]+3072*f[3,3,3]-1586/24255*Pi^10-7040/9*f[9], 41828/7*zeta[5]^2+5076/7*zeta[7,3]-112*zeta[3]*zeta[7]+512*zeta[3]^3-1586/24255*Pi^10-7040/9*zeta[9], 277.2336662823174577843019671205441275531034611969024374846381608328197360699784793682945873725879687, 0]:
PeriodNonPhi4[7,11]:=[[{0, 2}, {2, 6}, {2, 7}, {6, 7}, {4, 6}, {4, 7}, {1, 4}, {0, 1}, {0, 3}, {3, 7}, {1, 5}, {3, 6}, {5, 6}, {5, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [6, 8], [7, 8]], 576*f[3,3]-756*f[7]+744*f[9]-864*f[5,3]+864*f[3,5]-232/2625*Pi^8, 288*zeta[3]^2-756*zeta[7]+744*zeta[9]+1728/5*zeta[5,3]+864*zeta[3]*zeta[5]-232/2625*Pi^8, 650.6809919495574601405886767624942795194303462000488973530863035295544818252119044610580811903069256, 0]:
PeriodNonPhi4[7,12]:=[[{0, 3}, {0, 5}, {0, 7}, {5, 7}, {1, 5}, {1, 7}, {1, 4}, {5, 6}, {3, 6}, {6, 7}, {2, 3}, {2, 7}, {2, 4}, {4, 6}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 800*f[5,5], 400*zeta[5]^2, 430.0876677546674146844605342756047417351377306989782982819346705322506719065245869240792355431276705, 0]:
PeriodNonPhi4[7,13]:=[[{2, 4}, {2, 6}, {2, 7}, {4, 7}, {4, 5}, {5, 7}, {3, 5}, {3, 6}, {3, 7}, {0, 6}, {0, 7}, {0, 1}, {1, 6}, {1, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [7, 8], [7, 8]], 420*f[3,7]+420*f[7,3], 420*zeta[3]*zeta[7], 509.0791480626301311847283137123872258664580274765542068193038083405974424684289197756351544189718349, 0]:
PeriodNonPhi4[7,14]:=[[{0, 4}, {4, 6}, {4, 7}, {0, 6}, {0, 1}, {1, 7}, {1, 5}, {5, 6}, {5, 7}, {2, 6}, {2, 7}, {2, 3}, {3, 6}, {3, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [6, 8], [7, 8]], 1323/4*f[3,7]+1323/4*f[7,3], 1323/4*zeta[3]*zeta[7], 400.8998290993212283079735470485049403698356966377864378702017490682204859438877743233126841049403200, 0]:
PeriodNonPhi4[7,15]:=[[{1, 3}, {1, 5}, {1, 7}, {3, 7}, {3, 6}, {6, 7}, {0, 5}, {2, 5}, {0, 6}, {2, 7}, {2, 4}, {0, 7}, {4, 6}, {4, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [7, 8], [7, 8]], 432*f[3,3]-567*f[7]-576*f[3,3,3]+2126/3*f[9]+72*f[3,5]+72*f[5,3]-240*f[5,5]+336*f[3,7]+336*f[7,3], 216*zeta[3]^2-567*zeta[7]-96*zeta[3]^3+2126/3*zeta[9]+72*zeta[3]*zeta[5]-120*zeta[5]^2+336*zeta[3]*zeta[7], 651.7017600927965715557343610748876073152664176423239678767430277727299553369077063756817663423437396, 0]:
PeriodNonPhi4[7,16]:=[[{2, 5}, {2, 6}, {2, 7}, {5, 6}, {5, 7}, {4, 5}, {1, 4}, {3, 4}, {1, 6}, {0, 6}, {0, 3}, {0, 7}, {1, 7}, {3, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], -504*f[3,3,3]+1823/6*f[9]+180*f[5,3]-252*f[3,5]-793/291060*Pi^10+58/2625*Pi^8+60*f[5,5]-327/4*f[7,3]+1365/4*f[3,7], -84*zeta[3]^3+1823/6*zeta[9]-432/5*zeta[5,3]-252*zeta[3]*zeta[5]-793/291060*Pi^10+58/2625*Pi^8+1689/14*zeta[5]^2+423/14*zeta[7,3]+1365/4*zeta[3]*zeta[7], 339.2851835019248694325274594135849074304105143121163540536351059233789532403738527871417701516266845, 0]:
PeriodNonPhi4[7,17]:=[[{0, 1}, {1, 4}, {1, 6}, {4, 6}, {4, 7}, {6, 7}, {3, 6}, {5, 6}, {0, 3}, {0, 2}, {2, 5}, {2, 7}, {3, 7}, {5, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [6, 8], [7, 8]], 432*f[3,3]-567*f[7]+1137/2*f[9]-468*f[5,3]+396*f[3,5]-116/2625*Pi^8-793/291060*Pi^10-369/4*f[7,3]+1323/4*f[3,7], 216*zeta[3]^2-567*zeta[7]+1137/2*zeta[9]+864/5*zeta[5,3]+396*zeta[3]*zeta[5]-116/2625*Pi^8-793/291060*Pi^10+423/14*zeta[7,3]+1269/14*zeta[5]^2+1323/4*zeta[3]*zeta[7], 634.2896009440595889047291440463948547547302770701231210576484890808907989831034899282601719503893135, 0]:
PeriodNonPhi4[7,18]:=[[{0, 1}, {1, 6}, {1, 7}, {0, 7}, {0, 5}, {5, 6}, {2, 6}, {2, 7}, {2, 3}, {3, 5}, {4, 5}, {3, 7}, {4, 6}, {4, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 900*f[5,5]-189*f[3,7]-189*f[7,3], -189*zeta[3]*zeta[7]+450*zeta[5]^2, 254.7630095958172824868903598894810828121238346719011924984897905955131567840471463905533204974813036, 0]:
PeriodNonPhi4[7,19]:=[[{3, 4}, {3, 5}, {3, 7}, {4, 5}, {0, 4}, {0, 7}, {0, 6}, {5, 6}, {5, 7}, {1, 6}, {1, 7}, {1, 2}, {2, 6}, {2, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 1323/4*f[3,7]+1323/4*f[7,3], 1323/4*zeta[3]*zeta[7], 400.8998290993212283079735470485049403698356966377864378702017490682204859438877743233126841049403200, 0]:
PeriodNonPhi4[7,20]:=[[{0, 1}, {0, 5}, {0, 7}, {1, 5}, {1, 7}, {4, 5}, {4, 7}, {4, 6}, {5, 6}, {2, 6}, {2, 7}, {2, 3}, {3, 6}, {3, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 1296*f[3,3,3], 216*zeta[3]^3, 375.1706292654425570835850387266689443816838571595063460187806357373857224019911872886379041102569889, 0]:
PeriodNonPhi4[7,21]:=[[{0, 1}, {0, 2}, {0, 7}, {1, 7}, {1, 5}, {2, 7}, {2, 6}, {5, 7}, {3, 5}, {3, 7}, {3, 4}, {4, 6}, {4, 7}, {6, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, {6, 8}, [7, 8], [7, 8], [7, 8]], 924*f[11], 924*zeta[11], 924.4566302702063852522409090544582212969923466405847622180866869564499512535551087851948629537700220, -1]:
PeriodNonPhi4[7,22]:=[[{0, 5}, {0, 6}, {0, 7}, {5, 6}, {1, 5}, {1, 7}, {1, 4}, {4, 7}, {3, 4}, {3, 7}, {2, 3}, {2, 6}, {2, 7}, {6, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [7, 8], [7, 8]], -3557/12*f[11]+40*f[5,3,3]+100*f[3,3,5]+100*f[3,5,3], -3557/12*zeta[11]+12*zeta[5,3,3]-2/63*Pi^6*zeta[5]+2/5*Pi^4*zeta[7]+90*Pi^2*zeta[9]+50*zeta[3]^2*zeta[5], 676.0512758703888327460359004875653586559606797316607504855919937968504461042197193017184660491249980, -1]:
PeriodNonPhi4[7,23]:=[[{0, 4}, {0, 5}, {0, 7}, {4, 7}, {2, 4}, {2, 7}, {2, 6}, {5, 6}, {1, 5}, {1, 7}, {1, 3}, {3, 6}, {3, 7}, {6, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [7, 8], [7, 8]], 4240*f[11]+160*f[5,3,3]-80*f[3,3,5]-80*f[3,5,3], 4240*zeta[11]-48*zeta[5,3,3]+8/63*Pi^6*zeta[5]-8/5*Pi^4*zeta[7]-360*Pi^2*zeta[9]-40*zeta[3]^2*zeta[5], 591.3655215278706605577130401764747744171522504693468899343301932884686300892369510819679196918879212, -1]:
PeriodNonPhi4[7,24]:=[[{0, 5}, {0, 6}, {0, 7}, {5, 6}, {5, 7}, {3, 5}, {3, 7}, {3, 4}, {4, 6}, {1, 6}, {1, 7}, {1, 2}, {2, 4}, {2, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], -195379/192*f[11]-20*f[5,3,3]+70*f[3,3,5]+70*f[3,5,3], -195379/192*zeta[11]+18*zeta[5,3,3]-1/21*Pi^6*zeta[5]+3/5*Pi^4*zeta[7]+135*Pi^2*zeta[9]+35*zeta[3]^2*zeta[5], 380.8878295341900847984585830831078412702630570893434483879072982479418073341519268734440951804095206, -1]:
PeriodNonPhi4[7,25]:=[[{0, 2}, {2, 4}, {2, 6}, {4, 6}, {4, 7}, {0, 7}, {0, 1}, {1, 6}, {1, 3}, {3, 7}, {3, 5}, {5, 6}, {5, 7}, {6, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [6, 8], [7, 8]], 33759/64*f[11], 33759/64*zeta[11], 527.7450517669760781880817243095484153944325728868963235207046209578394531988766050710124691973809891, -1]:
PeriodNonPhi4[7,26]:=[[{0, 5}, {0, 6}, {0, 7}, {5, 6}, {5, 7}, {4, 5}, {4, 6}, {1, 6}, {1, 7}, {1, 2}, {2, 7}, {2, 3}, {3, 4}, {3, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 156221/192*f[11]+120*f[5,3,3]+90*f[3,3,5]+90*f[3,5,3], 156221/192*zeta[11]-6*zeta[5,3,3]+1/63*Pi^6*zeta[5]-1/5*Pi^4*zeta[7]-45*Pi^2*zeta[9]+45*zeta[3]^2*zeta[5], 432.6268698917316272406261260662123217773505825823031624723829006209615059612381385907219287308177048, -1]:
PeriodNonPhi4[7,27]:=[[{0, 1}, {0, 2}, {0, 6}, {2, 6}, {2, 4}, {4, 6}, {4, 7}, {1, 7}, {1, 3}, {3, 7}, {3, 5}, {5, 6}, {5, 7}, {6, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [6, 8], [7, 8]], 70*f[3,5,3]+70*f[3,3,5]+544781/192*f[11]+220*f[5,3,3], -30*zeta[5,3,3]+5/63*Pi^6*zeta[5]-Pi^4*zeta[7]-225*Pi^2*zeta[9]+35*zeta[3]^2*zeta[5]+544781/192*zeta[11], 646.9950571868690282405863204527387400854305079030720304786514991747909488666791928571371798115830733, -1]:
PeriodNonPhi4[7,28]:=[[{0, 3}, {0, 6}, {0, 7}, {3, 7}, {3, 5}, {5, 6}, {5, 7}, {4, 5}, {4, 6}, {1, 6}, {1, 7}, {1, 2}, {2, 4}, {2, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], -960211/240*f[11]-248*f[5,3,3]+40*f[3,3,5]+40*f[3,5,3], -960211/240*zeta[11]+288/5*zeta[5,3,3]-16/105*Pi^6*zeta[5]+48/25*Pi^4*zeta[7]+432*Pi^2*zeta[9]+20*zeta[3]^2*zeta[5], 336.0670721108467360236940229108821051345490437057062089387806496422942362998827550174096090983607144, -1]:
PeriodNonPhi4[7,29]:=[[{0, 4}, {0, 6}, {0, 7}, {4, 6}, {2, 4}, {2, 7}, {2, 3}, {3, 7}, {3, 5}, {5, 6}, {1, 6}, {1, 5}, {1, 7}, {5, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], -215063/240*f[11]+40*f[5,3,3]+124*f[3,3,5]+124*f[3,5,3], -215063/240*zeta[11]+84/5*zeta[5,3,3]-2/45*Pi^6*zeta[5]+14/25*Pi^4*zeta[7]+126*Pi^2*zeta[9]+62*zeta[3]^2*zeta[5], 453.1351321562660846040485935874058248214068021783455054266391650325231008081155877088605294914308888, -1]:
PeriodNonPhi4[7,30]:=[[{0, 2}, {2, 4}, {2, 7}, {4, 7}, {4, 6}, {0, 6}, {0, 1}, {1, 6}, {1, 3}, {3, 7}, {3, 5}, {5, 6}, {5, 7}, {6, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, {5, 8}, [6, 8], [7, 8]], 162*f[3,5,3]+162*f[3,3,5]-546729/80*f[11]-324*f[5,3,3], 486/5*zeta[5,3,3]-9/35*Pi^6*zeta[5]+81/25*Pi^4*zeta[7]+729*Pi^2*zeta[9]+81*zeta[3]^2*zeta[5]-546729/80*zeta[11], 555.2380817442612508377146386222296826304124500239312466062912512265844807540489896888018300188650325, -1]:
PeriodNonPhi4[7,31]:=[[{0, 5}, {0, 6}, {0, 7}, {5, 7}, {6, 7}, {1, 5}, {1, 7}, {1, 3}, {2, 7}, {3, 6}, {4, 5}, {2, 3}, {2, 4}, {4, 6}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], -5727287/120*f[11]-584*f[5,3,3]-848*f[3,3,5]+880*f[3,5,3]+232/2625*Pi^8*f[3], -5727287/120*zeta[11]+3192/5*zeta[5,3,3]-76/45*Pi^6*zeta[5]+532/25*Pi^4*zeta[7]+4788*Pi^2*zeta[9]-424*zeta[3]^2*zeta[5]-1728/5*zeta[3]*zeta[5,3]+232/2625*Pi^8*zeta[3], 363.7412832425724652193485478782773705647627085022424728873825599597408803915899511804397546256677989, -1]:
PeriodNonPhi4[7,32]:=[[{0, 4}, {0, 6}, {0, 7}, {6, 7}, {1, 4}, {1, 7}, {1, 5}, {3, 4}, {5, 6}, {5, 7}, {2, 5}, {2, 7}, {2, 3}, {3, 6}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 360*f[5,5]+28*f[3,7]+28*f[7,3]+72*f[3,3]-189/2*f[7]+240*f[3,3,3]+3428/9*f[9]-108*f[3,5]-108*f[5,3], 180*zeta[5]^2+28*zeta[3]*zeta[7]+36*zeta[3]^2-189/2*zeta[7]+40*zeta[3]^3+3428/9*zeta[9]-108*zeta[3]*zeta[5], 500.7206423049227797158309589665163069803488146275230062346499722644314303258620548220786869080131163, 0]:
PeriodNonPhi4[7,33]:=[[{0, 3}, {0, 5}, {0, 7}, {5, 7}, {2, 3}, {2, 7}, {2, 4}, {3, 6}, {5, 6}, {6, 7}, {1, 6}, {1, 7}, {1, 4}, {4, 5}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 116/2625*Pi^8*f[3]+552*f[3,5,3]-312*f[3,3,5]-1218739/60*f[11]+48*f[5,3,3], 116/2625*Pi^8*zeta[3]-864/5*zeta[3]*zeta[5,3]+1368/5*zeta[5,3,3]-76/105*Pi^6*zeta[5]+228/25*Pi^4*zeta[7]+2052*Pi^2*zeta[9]-156*zeta[3]^2*zeta[5]-1218739/60*zeta[11], 407.6516396879873211798396098101954151560357958420964818555816386404292352486643365559185988879231514, -1]:
PeriodNonPhi4[7,34]:=[[{0, 3}, {0, 5}, {0, 7}, {5, 7}, {1, 3}, {1, 7}, {1, 6}, {2, 3}, {5, 6}, {4, 5}, {2, 4}, {2, 7}, {4, 6}, {6, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], -28*f[7,3]+800*f[5,5]-28*f[3,7]-120*f[5,3]-120*f[3,5]+2365/9*f[9]-96*f[3,3,3], -28*zeta[3]*zeta[7]+400*zeta[5]^2-120*zeta[3]*zeta[5]+2365/9*zeta[9]-16*zeta[3]^3, 482.0906397449762061042438196829477618348119913167893787232332576559731995889760014586253755857673320, 0]:
PeriodNonPhi4[7,35]:=[[{0, 1}, {0, 6}, {0, 7}, {1, 6}, {1, 7}, {4, 6}, {5, 6}, {5, 7}, {2, 4}, {2, 7}, {3, 4}, {2, 5}, {3, 5}, {3, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 1296*f[3,3,3], 216*zeta[3]^3, 375.1706292654425570835850387266689443816838571595063460187806357373857224019911872886379041102569889, 0]:
PeriodNonPhi4[7,36]:=[[{2, 3}, {2, 4}, {2, 7}, {3, 7}, {3, 5}, {4, 5}, {4, 6}, {5, 6}, {5, 7}, {0, 6}, {0, 7}, {0, 1}, {1, 6}, {1, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 1323/4*f[3,7]+1323/4*f[7,3], 1323/4*zeta[3]*zeta[7], 400.8998290993212283079735470485049403698356966377864378702017490682204859438877743233126841049403200, 0]:
PeriodNonPhi4[7,37]:=[[{0, 5}, {0, 6}, {0, 7}, {5, 7}, {6, 7}, {3, 5}, {4, 5}, {4, 6}, {2, 4}, {2, 7}, {1, 2}, {1, 7}, {1, 3}, {3, 6}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 1200*f[5,5]-252*f[3,7]-252*f[7,3], -252*zeta[3]*zeta[7]+600*zeta[5]^2, 339.6840127944230433158538131859747770828317795625349233313197207940175423787295285207377606633084049, 0]:
PeriodNonPhi4[7,38]:=[[{0, 1}, {0, 5}, {0, 7}, {1, 7}, {1, 3}, {5, 7}, {3, 4}, {3, 6}, {5, 6}, {6, 7}, {2, 6}, {2, 7}, {2, 4}, {4, 5}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], -215063/240*f[11]+40*f[5,3,3]+124*f[3,3,5]+124*f[3,5,3], -215063/240*zeta[11]+84/5*zeta[5,3,3]-2/45*Pi^6*zeta[5]+14/25*Pi^4*zeta[7]+126*Pi^2*zeta[9]+62*zeta[3]^2*zeta[5], 453.1351321562660846040485935874058248214068021783455054266391650325231008081155877088605294914308888, -1]:
PeriodNonPhi4[7,39]:=[[{0, 1}, {0, 5}, {0, 7}, {1, 7}, {1, 4}, {4, 5}, {4, 6}, {5, 7}, {3, 5}, {3, 6}, {2, 3}, {2, 6}, {2, 7}, {6, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], -195379/192*f[11]-20*f[5,3,3]+70*f[3,3,5]+70*f[3,5,3], -195379/192*zeta[11]+18*zeta[5,3,3]-1/21*Pi^6*zeta[5]+3/5*Pi^4*zeta[7]+135*Pi^2*zeta[9]+35*zeta[3]^2*zeta[5], 380.8878295341900847984585830831078412702630570893434483879072982479418073341519268734440951804095206, -1]:
PeriodNonPhi4[7,40]:=[[{0, 1}, {0, 5}, {0, 7}, {1, 7}, {1, 4}, {4, 5}, {3, 4}, {5, 7}, {5, 6}, {3, 6}, {2, 3}, {2, 6}, {2, 7}, {6, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 33759/64*f[11], 33759/64*zeta[11], 527.7450517669760781880817243095484153944325728868963235207046209578394531988766050710124691973809891, -1]:
PeriodNonPhi4[7,41]:=[[{0, 1}, {0, 2}, {0, 7}, {1, 7}, {1, 3}, {2, 7}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, {5, 6}, {4, 6}, {5, 7}, {6, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 420*f[3,7]+420*f[7,3], 420*zeta[3]*zeta[7], 509.0791480626301311847283137123872258664580274765542068193038083405974424684289197756351544189718349, 0]:
PeriodNonPhi4[7,42]:=[[{0, 1}, {0, 2}, {0, 7}, {1, 7}, {1, 5}, {2, 7}, {2, 3}, {5, 7}, {6, 7}, {3, 6}, {3, 4}, {4, 5}, {4, 6}, {5, 6}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 4240*f[11]+160*f[5,3,3]-80*f[3,3,5]-80*f[3,5,3], 4240*zeta[11]-48*zeta[5,3,3]+8/63*Pi^6*zeta[5]-8/5*Pi^4*zeta[7]-360*Pi^2*zeta[9]-40*zeta[3]^2*zeta[5], 591.3655215278706605577130401764747744171522504693468899343301932884686300892369510819679196918879212, -1]:
PeriodNonPhi4[7,43]:=[[{0, 3}, {0, 6}, {0, 7}, {3, 6}, {2, 3}, {2, 7}, {2, 5}, {5, 7}, {6, 7}, {1, 7}, {1, 5}, {1, 4}, {4, 5}, {4, 6}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], -215063/240*f[11]+40*f[5,3,3]+124*f[3,3,5]+124*f[3,5,3], -215063/240*zeta[11]+84/5*zeta[5,3,3]-2/45*Pi^6*zeta[5]+14/25*Pi^4*zeta[7]+126*Pi^2*zeta[9]+62*zeta[3]^2*zeta[5], 453.1351321562660846040485935874058248214068021783455054266391650325231008081155877088605294914308888, -1]:
PeriodNonPhi4[7,44]:=[[{0, 3}, {0, 5}, {0, 7}, {3, 5}, {2, 3}, {2, 7}, {2, 4}, {5, 7}, {5, 6}, {4, 6}, {1, 4}, {1, 6}, {1, 7}, {6, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 162*f[3,5,3]+162*f[3,3,5]-546729/80*f[11]-324*f[5,3,3], 486/5*zeta[5,3,3]-9/35*Pi^6*zeta[5]+81/25*Pi^4*zeta[7]+729*Pi^2*zeta[9]+81*zeta[3]^2*zeta[5]-546729/80*zeta[11], 555.2380817442612508377146386222296826304124500239312466062912512265844807540489896888018300188650325, -1]:
PeriodNonPhi4[7,45]:=[[{1, 2}, {1, 4}, {1, 7}, {2, 7}, {2, 3}, {3, 5}, {3, 6}, {4, 6}, {5, 7}, {6, 7}, {0, 4}, {0, 7}, {0, 5}, {5, 6}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 156221/192*f[11]+120*f[5,3,3]+90*f[3,3,5]+90*f[3,5,3], 156221/192*zeta[11]-6*zeta[5,3,3]+1/63*Pi^6*zeta[5]-1/5*Pi^4*zeta[7]-45*Pi^2*zeta[9]+45*zeta[3]^2*zeta[5], 432.6268698917316272406261260662123217773505825823031624723829006209615059612381385907219287308177048, -1]:
PeriodNonPhi4[7,46]:=[[{0, 1}, {0, 5}, {0, 7}, {1, 7}, {1, 3}, {5, 7}, {2, 3}, {2, 7}, {6, 7}, {2, 4}, {4, 5}, {3, 6}, {4, 6}, {5, 6}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], -8540111/960*f[11]-344*f[5,3,3]+268*f[3,3,5]+268*f[3,5,3], -8540111/960*zeta[11]+612/5*zeta[5,3,3]-34/105*Pi^6*zeta[5]+102/25*Pi^4*zeta[7]+918*Pi^2*zeta[9]+134*zeta[3]^2*zeta[5], 456.9614273502147996615875654057206520305285531584185740970585566224305716776210953639683070801674746, -1]:
PeriodNonPhi4[7,47]:=[[{0, 1}, {0, 5}, {0, 7}, {1, 7}, {1, 4}, {5, 7}, {2, 4}, {2, 7}, {3, 4}, {3, 5}, {2, 6}, {3, 6}, {5, 6}, {6, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 100*f[5,5]+1085/4*f[3,7]+1085/4*f[7,3]+120*f[3,3,3]+2365/9*f[9]-120*f[3,5]-120*f[5,3], 50*zeta[5]^2+1085/4*zeta[3]*zeta[7]+20*zeta[3]^3+2365/9*zeta[9]-120*zeta[3]*zeta[5], 531.0112616651732795717239488329810019766984643921459644217578236724938264965211244549690760274242175, 0]:
PeriodNonPhi4[7,48]:=[[{0, 3}, {0, 6}, {0, 7}, {3, 6}, {3, 5}, {5, 7}, {6, 7}, {4, 6}, {1, 4}, {1, 7}, {2, 4}, {1, 5}, {2, 5}, {2, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 28*f[7,3]+28*f[3,7]+116/2625*Pi^8+528*f[3,3,3]+1949/9*f[9]+360*f[5,3]-504*f[3,5]+360*f[5,5], 180*zeta[5]^2+28*zeta[3]*zeta[7]+116/2625*Pi^8+88*zeta[3]^3+1949/9*zeta[9]-864/5*zeta[5,3]-504*zeta[3]*zeta[5], 381.8937882626172512969342779479756648681471550514158507811553460683540818950752606344186602915968402, 0]:
PeriodNonPhi4[7,49]:=[[{0, 3}, {0, 6}, {0, 7}, {3, 6}, {3, 4}, {6, 7}, {5, 6}, {5, 7}, {1, 4}, {1, 7}, {2, 4}, {1, 5}, {2, 5}, {2, 7}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], -540*f[5,5]+1323/2*f[3,7]+1323/2*f[7,3]+144*f[3,3]-189*f[7]+393/2*f[9]-36*f[3,5]-36*f[5,3], -270*zeta[5]^2+1323/2*zeta[3]*zeta[7]+72*zeta[3]^2-189*zeta[7]+393/2*zeta[9]-36*zeta[3]*zeta[5], 576.9707937352820619320986063724142178230499742855944086255499883864257799689729256950346542911365992, 0]:
PeriodNonPhi4[7,50]:=[[{0, 3}, {0, 6}, {0, 7}, {3, 7}, {1, 3}, {1, 6}, {1, 7}, {2, 7}, {5, 7}, {2, 5}, {2, 4}, {4, 5}, {4, 6}, {5, 6}, {0, 8}, {1, 8}, {2, 8}, {3, 8}, {4, 8}, [7, 8]], 800*f[5,5], 400*zeta[5]^2, 430.0876677546674146844605342756047417351377306989782982819346705322506719065245869240792355431276705, 0]:
PeriodNonPhi4[8,1]:=[[{3, 5}, {3, 7}, {3, 8}, {5, 8}, {4, 5}, {4, 7}, {4, 8}, {0, 7}, {0, 8}, {0, 6}, {1, 6}, {1, 8}, {2, 6}, {1, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,2]:=[[{0, 1}, {0, 2}, {0, 8}, {1, 8}, {1, 6}, {2, 8}, {2, 7}, {3, 6}, {3, 7}, {3, 8}, {4, 6}, {4, 8}, {5, 6}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 8961856/49116375*Pi^12-32100*f[5,7]+23772*f[7,5]+34424*f[9,3]-520*f[3,9]-6912*f[3,3,3,3], 101752*zeta[3]*zeta[9]+768/35*Pi^6*zeta[3]^2-5376*Pi^2*zeta[5]^2-768/5*Pi^4*zeta[5,3]-79716*zeta[5]*zeta[7]-4608*Pi^2*zeta[7,3]-1056*zeta[3]^4+8961856/49116375*Pi^12+36608*zeta[9,3]+9216*zeta[6,4,1,1]-15360*Pi^2*zeta[3]*zeta[7]+256/5*Pi^4*zeta[3]*zeta[5], 671.5917295042062026498373217139861979146304197802184478717872197443342527585398574166682743948746319, 0]:
PeriodNonPhi4[8,3]:=[[{0, 4}, {4, 5}, {4, 8}, {5, 8}, {5, 7}, {0, 7}, {0, 6}, {1, 6}, {1, 7}, {1, 8}, {2, 6}, {2, 8}, {3, 6}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -5592637/51081030*Pi^12+585*f[5,7]-25137*f[7,5]+41238*f[9,3]-1830*f[3,9], -94514*zeta[3]*zeta[9]-696/35*Pi^6*zeta[3]^2+4872*Pi^2*zeta[5]^2+696/5*Pi^4*zeta[5,3]+27129*zeta[5]*zeta[7]+4176*Pi^2*zeta[7,3]+696*zeta[3]^4-5592637/51081030*Pi^12-35944*zeta[9,3]-8352*zeta[6,4,1,1]+13920*Pi^2*zeta[3]*zeta[7]-232/5*Pi^4*zeta[3]*zeta[5], 538.1196540874985014228738131052773038513907479867691423233352335036105502907697898171508840383174424, 0]:
PeriodNonPhi4[8,4]:=[[{0, 4}, {4, 7}, {4, 8}, {1, 7}, {1, 8}, {1, 6}, {0, 6}, {0, 5}, {5, 7}, {5, 8}, {2, 6}, {2, 8}, {3, 6}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -46512*f[3,5,3]-3172/24255*Pi^10+27792*f[3,3,5]-24480*f[5,5]-3024*f[7,3]+12934131/5*f[11]+50688*f[5,3,3]+17280*f[3,7]-9976/2625*Pi^8*f[3], 74304/5*zeta[3]*zeta[5,3]-171504/5*zeta[5,3,3]+3176/35*Pi^6*zeta[5]-28584/25*Pi^4*zeta[7]-257256*Pi^2*zeta[9]-3172/24255*Pi^10+13896*zeta[3]^2*zeta[5]-55224/7*zeta[5]^2+10152/7*zeta[7,3]+12934131/5*zeta[11]+17280*zeta[3]*zeta[7]-9976/2625*Pi^8*zeta[3], 495.7678147198370373127577832400107888674975775616810880221960321816500810041750370663335106444316366, 0]:
PeriodNonPhi4[8,5]:=[[{2, 6}, {2, 7}, {2, 8}, {6, 8}, {3, 6}, {4, 6}, {3, 7}, {4, 8}, {4, 5}, {3, 8}, {0, 5}, {0, 8}, {1, 5}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 3172/24255*Pi^10+928/875*Pi^8*f[3]-18432*f[3,3,3]+14080/3*f[9]+3040*f[5,5]+13536*f[7,3]-1515812/5*f[11]+12736*f[5,3,3]-6768*f[3,7]-8768*f[3,3,5]+11968*f[3,5,3], 3172/24255*Pi^10+928/875*Pi^8*zeta[3]-3072*zeta[3]^3+14080/3*zeta[9]-19816/7*zeta[5]^2-10152/7*zeta[7,3]-1515812/5*zeta[11]+19968/5*zeta[5,3,3]-3328/315*Pi^6*zeta[5]+3328/25*Pi^4*zeta[7]+29952*Pi^2*zeta[9]-6768*zeta[3]*zeta[7]-4384*zeta[3]^2*zeta[5]-20736/5*zeta[3]*zeta[5,3], 1136.832742125413130012352074845986815190568571767005234645782080392483880288111453892054966043648522, 0]:
PeriodNonPhi4[8,6]:=[[{0, 5}, {0, 7}, {0, 8}, {7, 8}, {3, 5}, {4, 5}, {3, 7}, {4, 8}, {4, 6}, {3, 8}, {1, 6}, {1, 8}, {2, 6}, {1, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 1586/72765*Pi^10-1440*f[3,3]+1890*f[7]+3456*f[3,3,3]-904*f[9]+2160*f[5,3]-3024*f[3,5]+232/875*Pi^8-4320*f[5,5]+4284*f[7,3]-1156653/10*f[11]-5184*f[5,3,3]+900*f[3,7]+2592*f[3,3,5]+2592*f[3,5,3], -144/35*Pi^6*zeta[5]+1296/25*Pi^4*zeta[7]+11664*Pi^2*zeta[9]+1296*zeta[3]^2*zeta[5]-720*zeta[3]^2+576*zeta[3]^3-20196/7*zeta[5]^2-3024*zeta[3]*zeta[5]+900*zeta[3]*zeta[7]+232/875*Pi^8+1586/72765*Pi^10+1890*zeta[7]-5184/5*zeta[5,3]-904*zeta[9]-1692/7*zeta[7,3]-1156653/10*zeta[11]+7776/5*zeta[5,3,3], 2256.574934610598092169468534079536397619595011945276532818688511887898139437230582250508290570294582, 0]:
PeriodNonPhi4[8,7]:=[[{0, 2}, {2, 7}, {2, 8}, {0, 3}, {3, 8}, {0, 6}, {6, 8}, {6, 7}, {1, 6}, {3, 7}, {1, 4}, {4, 8}, {1, 5}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 464/525*Pi^8*f[3]-17280*f[5,5]+17136*f[7,3]-3670083/5*f[11]-18432*f[5,3,3]+3600*f[3,7]+6344/72765*Pi^10-4320*f[3,3,5]+12960*f[3,5,3], 464/525*Pi^8*zeta[3]-80784/7*zeta[5]^2-6768/7*zeta[7,3]-3670083/5*zeta[11]+48672/5*zeta[5,3,3]-2704/105*Pi^6*zeta[5]+8112/25*Pi^4*zeta[7]+73008*Pi^2*zeta[9]+3600*zeta[3]*zeta[7]+6344/72765*Pi^10-2160*zeta[3]^2*zeta[5]-3456*zeta[3]*zeta[5,3], 633.4389145496823178678219700957963039453785996197679838312899327078674105086378127067211423128229185, 0]:
PeriodNonPhi4[8,8]:=[[{2, 6}, {2, 7}, {2, 8}, {6, 7}, {0, 6}, {0, 8}, {1, 6}, {1, 8}, {0, 5}, {1, 7}, {3, 5}, {3, 8}, {4, 5}, {3, 7}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1586/24255*Pi^10+1856/2625*Pi^8*f[3]-6144*f[3,3,3]+14080/9*f[9]+9552*f[3,5,3]-4272*f[3,3,5]+8516*f[7,3]-23444311/60*f[11]-2496*f[5,3,3]-1636*f[3,7]-3040*f[5,5], 1586/24255*Pi^10+1856/2625*Pi^8*zeta[3]-1024*zeta[3]^3+14080/9*zeta[9]-13824/5*zeta[3]*zeta[5,3]+25872/5*zeta[5,3,3]-616/45*Pi^6*zeta[5]+4312/25*Pi^4*zeta[7]+38808*Pi^2*zeta[9]-2136*zeta[3]^2*zeta[5]-5076/7*zeta[7,3]-25868/7*zeta[5]^2-23444311/60*zeta[11]-1636*zeta[3]*zeta[7], 845.1469082337330415623729059546426008025344301832910851022975637019782188438686223372486638381525410, 0]:
PeriodNonPhi4[8,9]:=[[{0, 4}, {1, 4}, {4, 5}, {0, 6}, {0, 8}, {1, 8}, {1, 7}, {5, 6}, {5, 7}, {5, 8}, {2, 6}, {2, 8}, {3, 6}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -24300*f[5,7]+34020*f[7,5]+6840*f[9,3]-2280*f[3,9]+344620/1702701*Pi^12, 125560*zeta[3]*zeta[9]+192/7*Pi^6*zeta[3]^2-6720*Pi^2*zeta[5]^2-192*Pi^4*zeta[5,3]-76140*zeta[5]*zeta[7]-5760*Pi^2*zeta[7,3]-960*zeta[3]^4+344620/1702701*Pi^12+47040*zeta[9,3]+11520*zeta[6,4,1,1]-19200*Pi^2*zeta[3]*zeta[7]+64*Pi^4*zeta[3]*zeta[5], 470.7201255349266341730116527622521722939816239536112680414903904332287281945892074669657903302813201, 0]:
PeriodNonPhi4[8,10]:=[[{4, 5}, {5, 7}, {5, 8}, {7, 8}, {0, 4}, {0, 7}, {0, 6}, {1, 4}, {1, 6}, {1, 8}, {2, 6}, {2, 8}, {3, 6}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,11]:=[[{4, 6}, {4, 7}, {4, 8}, {6, 7}, {0, 6}, {0, 8}, {0, 5}, {3, 6}, {3, 5}, {3, 8}, {1, 5}, {1, 8}, {2, 5}, {1, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -z[2]]:
PeriodNonPhi4[8,12]:=[[{4, 5}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {3, 7}, {3, 8}, {2, 3}, {2, 8}, {2, 6}, {0, 6}, {0, 8}, {1, 6}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 1296*f[3,5,3]+1296*f[5,3,3]-1296*f[3,3,3]+567*f[3,7]+1296*f[3,3,5]+567*f[7,3], -216*zeta[3]^3+648*zeta[3]^2*zeta[5]+567*zeta[3]*zeta[7], 1282.984114164895403195942415431776019540579065336772391093271566220222281273187940116482551309729867, 0]:
PeriodNonPhi4[8,13]:=[[{0, 1}, {1, 7}, {1, 8}, {0, 8}, {0, 6}, {2, 7}, {2, 8}, {2, 3}, {3, 6}, {3, 8}, {4, 6}, {4, 8}, {5, 6}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -12728372/212837625*Pi^12-23400*f[5,7]-30744*f[7,5]+82752*f[9,3]+5280*f[3,9]-20736*f[3,3,3,3], -71424*zeta[3]*zeta[9]-576/35*Pi^6*zeta[3]^2+4032*Pi^2*zeta[5]^2+576/5*Pi^4*zeta[5,3]-10728*zeta[5]*zeta[7]+3456*Pi^2*zeta[7,3]-288*zeta[3]^4-12728372/212837625*Pi^12-31296*zeta[9,3]-6912*zeta[6,4,1,1]+11520*Pi^2*zeta[3]*zeta[7]-192/5*Pi^4*zeta[3]*zeta[5], 602.6148119078387054304770068552020768619463874798215394908904879333165736918519498491074521937799353, 0]:
PeriodNonPhi4[8,14]:=[[{0, 4}, {0, 6}, {0, 7}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {1, 5}, {1, 6}, {1, 8}, {2, 6}, {2, 8}, {3, 6}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -22730258/212837625*Pi^12-17685/2*f[5,7]-68229/2*f[7,5]+48777*f[9,3]+8505*f[3,9]-20736*f[3,3,3,3], -80983*zeta[3]*zeta[9]-96/5*Pi^6*zeta[3]^2+4704*Pi^2*zeta[5]^2+672/5*Pi^4*zeta[5,3]+34155/2*zeta[5]*zeta[7]+4032*Pi^2*zeta[7,3]-192*zeta[3]^4-22730258/212837625*Pi^12-34656*zeta[9,3]-8064*zeta[6,4,1,1]+13440*Pi^2*zeta[3]*zeta[7]-224/5*Pi^4*zeta[3]*zeta[5], 552.6194823804015197363743579523954866635809034772188992433272405933398756324535345119612304678786302, 0]:
PeriodNonPhi4[8,15]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 6}, {1, 8}, {4, 6}, {4, 8}, {4, 7}, {5, 6}, {5, 7}, {5, 8}, {2, 7}, {2, 8}, {2, 3}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,16]:=[[{4, 5}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {2, 7}, {2, 8}, {2, 6}, {3, 7}, {3, 8}, {0, 7}, {1, 8}, {0, 1}, {0, 6}, {1, 6}, {3, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -116/875*Pi^8*f[3]+432*f[3,5,3]+3024*f[3,3,5]-2160*f[5,3,3], -116/875*Pi^8*zeta[3]+2592/5*zeta[3]*zeta[5,3]+1512*zeta[3]^2*zeta[5], 776.8486857392782841029611043421226400736413051864938089297248721191409523074981265462149749808323431, 0]:
PeriodNonPhi4[8,17]:=[[{2, 5}, {2, 7}, {2, 8}, {5, 8}, {5, 6}, {6, 8}, {3, 6}, {3, 7}, {3, 8}, {0, 7}, {0, 8}, {0, 4}, {1, 7}, {1, 4}, {1, 8}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [8, 9], [8, 9], [8, 9]], 1400*f[5,7]+1400*f[7,5], 1400*zeta[5]*zeta[7], 1463.819493634507066445887682764339735122407902601328611752300719350927745796662877582698836146086494, 0]:
PeriodNonPhi4[8,18]:=[[{1, 4}, {4, 7}, {4, 8}, {1, 8}, {1, 6}, {6, 7}, {0, 6}, {0, 7}, {0, 8}, {2, 7}, {2, 8}, {2, 5}, {3, 7}, {3, 5}, {3, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,19]:=[[{2, 4}, {2, 7}, {2, 8}, {4, 8}, {4, 5}, {5, 8}, {3, 5}, {3, 7}, {3, 8}, {0, 7}, {0, 8}, {0, 6}, {1, 8}, {1, 6}, {1, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 1400*f[5,7]+1400*f[7,5], 1400*zeta[5]*zeta[7], 1463.819493634507066445887682764339735122407902601328611752300719350927745796662877582698836146086494, 0]:
PeriodNonPhi4[8,20]:=[[{2, 4}, {2, 6}, {2, 8}, {4, 8}, {4, 5}, {5, 8}, {3, 5}, {3, 8}, {3, 7}, {7, 8}, {0, 6}, {0, 8}, {1, 6}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [8, 9], [8, 9], [8, 9]], -360*f[3,3]+945/2*f[7]+432*f[3,3,3]-230*f[9]-180*f[5,3]-180*f[3,5]-40*f[3,5,3]-40*f[3,3,5]+72*f[7,3]+2384*f[11]+80*f[5,3,3]+1520*f[5,7]+1520*f[7,5]+360*f[9,3]+72*f[3,7]+360*f[3,9]-280*f[5,5], 4/63*Pi^6*zeta[5]-4/5*Pi^4*zeta[7]-180*Pi^2*zeta[9]-20*zeta[3]^2*zeta[5]+360*zeta[3]*zeta[9]+1520*zeta[5]*zeta[7]-180*zeta[3]^2+72*zeta[3]^3-140*zeta[5]^2-180*zeta[3]*zeta[5]+72*zeta[3]*zeta[7]+945/2*zeta[7]-230*zeta[9]+2384*zeta[11]-24*zeta[5,3,3], 2406.042913917238911943483085673822914193120874197871125475929563299267373979272954524709744336041608, 0]:
PeriodNonPhi4[8,21]:=[[{2, 6}, {2, 7}, {2, 8}, {6, 7}, {6, 8}, {4, 6}, {4, 8}, {3, 4}, {3, 8}, {3, 5}, {0, 5}, {0, 8}, {1, 5}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 200*f[5,5]-336*f[7,3]+287215/12*f[11]+1424*f[5,3,3]+705*f[5,7]+705*f[7,5]+398/3*f[9,3]+510*f[3,7]+398/3*f[3,9]+1152*f[3,3,3,3]-136*f[3,3,5]-136*f[3,5,3]-1584*f[3,3,3]-1949/3*f[9]-1080*f[5,3]+1512*f[3,5]-793/145530*Pi^10-116/875*Pi^8, 52/63*Pi^6*zeta[5]-52/5*Pi^4*zeta[7]-2340*Pi^2*zeta[9]-68*zeta[3]^2*zeta[5]+398/3*zeta[3]*zeta[9]+705*zeta[5]*zeta[7]+48*zeta[3]^4-264*zeta[3]^3+1969/7*zeta[5]^2+1512*zeta[3]*zeta[5]+510*zeta[3]*zeta[7]-116/875*Pi^8-793/145530*Pi^10+2592/5*zeta[5,3]-1949/3*zeta[9]+423/7*zeta[7,3]+287215/12*zeta[11]-312*zeta[5,3,3], 1449.069060951466619569520208863569952524288268193071174126054557295530368986024909753494415178885276, 0]:
PeriodNonPhi4[8,22]:=[[{2, 5}, {2, 7}, {2, 8}, {5, 7}, {4, 5}, {4, 8}, {3, 4}, {3, 8}, {3, 6}, {7, 8}, {0, 6}, {0, 8}, {1, 6}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 2160*f[5,5]-1098*f[7,3]+599529/20*f[11]+1296*f[5,3,3]+1134*f[5,7]+1134*f[7,5]+558*f[9,3]-1098*f[3,7]+558*f[3,9]-648*f[3,3,5]-648*f[3,5,3]-360*f[3,3]+945/2*f[7]-432*f[3,3,3]-268*f[9]-180*f[5,3]+252*f[3,5]-58/2625*Pi^8, 36/35*Pi^6*zeta[5]-324/25*Pi^4*zeta[7]-2916*Pi^2*zeta[9]-324*zeta[3]^2*zeta[5]+558*zeta[3]*zeta[9]+1134*zeta[5]*zeta[7]-180*zeta[3]^2-72*zeta[3]^3+1080*zeta[5]^2+252*zeta[3]*zeta[5]-1098*zeta[3]*zeta[7]-58/2625*Pi^8+945/2*zeta[7]+432/5*zeta[5,3]-268*zeta[9]+599529/20*zeta[11]-1944/5*zeta[5,3,3], 2038.970945421437465326497352018924683268671547653339772697742113866519905463051545681187567928961528, 0]:
PeriodNonPhi4[8,23]:=[[{2, 3}, {2, 7}, {2, 8}, {3, 8}, {3, 4}, {4, 8}, {4, 6}, {6, 7}, {6, 8}, {5, 6}, {0, 5}, {0, 8}, {1, 5}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 2980/3*f[3,9]+1440*f[3,3,3,3]+820*f[5,7]-1610*f[7,5]+1840/3*f[9,3]-86155/10216206*Pi^12, -13000/3*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+2980*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+100*zeta[3]^4-86155/10216206*Pi^12-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 986.3992589356793239475990741963234897552243935702398716112406972200101707407562760031836985105328962, 0]:
PeriodNonPhi4[8,24]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 7}, {4, 8}, {4, 5}, {5, 7}, {5, 6}, {7, 8}, {2, 6}, {2, 8}, {3, 6}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], -360*f[3,3]+945/2*f[7]+1008*f[3,3,3]-1130/3*f[9]-180*f[5,3]-180*f[3,5]-1360*f[5,5]+300*f[7,3]-116074/15*f[11]-448*f[5,3,3]+246*f[5,7]+246*f[7,5]+12584/9*f[9,3]+300*f[3,7]+12584/9*f[3,9]+384*f[3,3,3,3]+104*f[3,3,5]+104*f[3,5,3], -92/315*Pi^6*zeta[5]+92/25*Pi^4*zeta[7]+828*Pi^2*zeta[9]+52*zeta[3]^2*zeta[5]+12584/9*zeta[3]*zeta[9]+246*zeta[5]*zeta[7]+16*zeta[3]^4-180*zeta[3]^2+168*zeta[3]^3-680*zeta[5]^2-180*zeta[3]*zeta[5]+300*zeta[3]*zeta[7]+945/2*zeta[7]-1130/3*zeta[9]-116074/15*zeta[11]+552/5*zeta[5,3,3], 2108.244279041234941326575871799882443847961487855302522944244992583311320615879068982871299153726416, 0]:
PeriodNonPhi4[8,25]:=[[{2, 3}, {2, 7}, {2, 8}, {3, 8}, {3, 6}, {6, 7}, {6, 8}, {4, 6}, {4, 8}, {4, 5}, {0, 5}, {0, 8}, {1, 5}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 560*f[3,5,3]+560*f[3,3,5]+800*f[5,5]-840*f[7,3]+8469/2*f[11]+800*f[5,3,3]+715*f[5,7]+715*f[7,5]-90*f[9,3]-840*f[3,7]-90*f[3,9], 8/63*Pi^6*zeta[5]-8/5*Pi^4*zeta[7]-360*Pi^2*zeta[9]+280*zeta[3]^2*zeta[5]-90*zeta[3]*zeta[9]+715*zeta[5]*zeta[7]+400*zeta[5]^2-840*zeta[3]*zeta[7]+8469/2*zeta[11]-48*zeta[5,3,3], 1116.439052619464214503828958852273832680151787695567641563427203592122122063843465355363809449319561, 0]:
PeriodNonPhi4[8,26]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 8}, {3, 5}, {5, 7}, {4, 5}, {4, 8}, {4, 6}, {7, 8}, {1, 6}, {1, 8}, {2, 6}, {1, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 1620*f[5,5]-1773/2*f[7,3]+152481/10*f[11]+648*f[5,3,3]-1125/2*f[5,7]-1125/2*f[7,5]+2016*f[9,3]-1773/2*f[3,7]+2016*f[3,9]-324*f[3,3,5]-324*f[3,5,3]-360*f[3,3]+945/2*f[7]-432*f[3,3,3]-515/2*f[9], 18/35*Pi^6*zeta[5]-162/25*Pi^4*zeta[7]-1458*Pi^2*zeta[9]-162*zeta[3]^2*zeta[5]+2016*zeta[3]*zeta[9]-1125/2*zeta[5]*zeta[7]-180*zeta[3]^2-72*zeta[3]^3+810*zeta[5]^2-1773/2*zeta[3]*zeta[7]+945/2*zeta[7]-515/2*zeta[9]+152481/10*zeta[11]-972/5*zeta[5,3,3], 1939.940129926454113858668478761593018850308994296606148738867581080578082928918312502927076728534681, 0]:
PeriodNonPhi4[8,27]:=[[{0, 1}, {0, 2}, {0, 8}, {1, 8}, {1, 3}, {2, 8}, {2, 6}, {3, 8}, {3, 7}, {6, 7}, {4, 6}, {4, 8}, {5, 6}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -86155/10216206*Pi^12+6295/2*f[5,7]+1435/2*f[7,5]-3365/3*f[9,3]-2225/3*f[3,9]-288*f[3,3,3,3], -18205/3*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+10615/2*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+28*zeta[3]^4-86155/10216206*Pi^12-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 1179.916317261161335672936439602126901291999975716822030506038066062002919028479285261949614504002054, 0]:
PeriodNonPhi4[8,28]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 7}, {6, 8}, {0, 6}, {0, 8}, {0, 3}, {3, 7}, {2, 3}, {2, 4}, {4, 8}, {2, 5}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -1584*f[3,3,3]-1949/3*f[9]-1080*f[5,3]+1512*f[3,5]+232/2625*Pi^8*f[3]-190*f[5,5]-84*f[7,3]-862159/24*f[11]+512*f[5,3,3]-696*f[5,7]-696*f[7,5]+11636/9*f[9,3]+339*f[3,7]+11636/9*f[3,9]+1536*f[3,3,3,3]-116/875*Pi^8-793/291060*Pi^10-544*f[3,3,5]+1184*f[3,5,3], -80/63*Pi^6*zeta[5]+16*Pi^4*zeta[7]+3600*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]-272*zeta[3]^2*zeta[5]+11636/9*zeta[3]*zeta[9]-696*zeta[5]*zeta[7]+64*zeta[3]^4-264*zeta[3]^3-61/14*zeta[5]^2+1512*zeta[3]*zeta[5]+339*zeta[3]*zeta[7]-116/875*Pi^8-793/291060*Pi^10+2592/5*zeta[5,3]-1949/3*zeta[9]+423/14*zeta[7,3]-862159/24*zeta[11]+480*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 1203.001359292986395363517503875572677835161796270243080193931507912756805365740082676507093209581697, 0]:
PeriodNonPhi4[8,29]:=[[{1, 2}, {2, 5}, {2, 8}, {5, 8}, {5, 7}, {1, 7}, {1, 6}, {6, 7}, {6, 8}, {0, 6}, {0, 3}, {3, 8}, {0, 4}, {3, 7}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -1125*f[5,7]+6993/4*f[7,5]-2295/2*f[9,3]+1116*f[3,9]+113854613/10216206000*Pi^12, 19011/2*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-3891*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]-63*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 735.7641034682980549642713858006820306576874821086949067028760493025807628282160405507049179739600302, 0]:
PeriodNonPhi4[8,30]:=[[{0, 5}, {0, 6}, {0, 8}, {5, 8}, {5, 7}, {6, 7}, {6, 8}, {1, 6}, {1, 7}, {1, 2}, {2, 3}, {3, 8}, {2, 4}, {3, 7}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 800*f[5,5]-840*f[7,3]+85063/30*f[11]+2360*f[5,3,3]+555*f[5,7]+555*f[7,5]+65/9*f[9,3]-840*f[3,7]+65/9*f[3,9]+384*f[3,3,3,3]-1228*f[3,3,5]+500*f[3,5,3]+232/2625*Pi^8*f[3], 22/315*Pi^6*zeta[5]-22/25*Pi^4*zeta[7]-198*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]-614*zeta[3]^2*zeta[5]+65/9*zeta[3]*zeta[9]+555*zeta[5]*zeta[7]+16*zeta[3]^4+400*zeta[5]^2-840*zeta[3]*zeta[7]+85063/30*zeta[11]-132/5*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 968.6603751135589419720734519201520224342551534664816653562063069965202159641979132225951544685275265, 0]:
PeriodNonPhi4[8,31]:=[[{3, 5}, {3, 7}, {3, 8}, {5, 7}, {4, 5}, {4, 8}, {2, 4}, {2, 8}, {2, 6}, {6, 7}, {0, 6}, {0, 8}, {1, 6}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 6945/4*f[5,7]+9219/2*f[7,5]-10970/3*f[9,3]-8359/6*f[3,9]+2304*f[3,3,3,3]+113854613/10216206000*Pi^12, 20989/3*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-4119/4*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]+33*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 905.6604198517519964561805546391239504984691100594456308480007676266636665114040246045435849486736663, 0]:
PeriodNonPhi4[8,32]:=[[{2, 3}, {3, 4}, {3, 8}, {4, 8}, {4, 5}, {5, 8}, {5, 7}, {2, 7}, {2, 6}, {6, 7}, {0, 6}, {0, 8}, {1, 6}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 232/2625*Pi^8*f[3]+2364*f[3,5,3]+636*f[3,3,5]+3137/4*f[5,7]+3137/4*f[7,5]-440/3*f[9,3]+504*f[3,7]-440/3*f[3,9]+576*f[3,3,3,3]-2400*f[5,5]+504*f[7,3]-2155577/30*f[11]-696*f[5,3,3], -38/15*Pi^6*zeta[5]+798/25*Pi^4*zeta[7]+7182*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]+318*zeta[3]^2*zeta[5]-440/3*zeta[3]*zeta[9]+3137/4*zeta[5]*zeta[7]+24*zeta[3]^4-1200*zeta[5]^2+504*zeta[3]*zeta[7]-2155577/30*zeta[11]+4788/5*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 1231.272767272023738964789641636571809643830327997713712474762161704049397521720279963987273486421066, 0]:
PeriodNonPhi4[8,33]:=[[{3, 4}, {3, 5}, {3, 8}, {4, 8}, {4, 7}, {5, 7}, {0, 5}, {0, 8}, {0, 6}, {6, 7}, {1, 6}, {1, 8}, {2, 6}, {1, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 113854613/10216206000*Pi^12-4395/4*f[5,7]+3549/2*f[7,5]-1080*f[9,3]+2367/2*f[3,9], 9573*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-15459/4*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]-63*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 844.5125186033249391551602012080025663235677568424293073378251400712683200219181261845747194468507093, 0]:
PeriodNonPhi4[8,34]:=[[{1, 5}, {1, 7}, {1, 8}, {5, 8}, {2, 7}, {2, 8}, {2, 6}, {5, 6}, {0, 5}, {0, 8}, {0, 4}, {4, 7}, {3, 7}, {3, 8}, {3, 6}, {4, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 4748659/1277025750*Pi^12-2871*f[3,9]+2235/2*f[5,7]+4935/2*f[7,5]-203*f[9,3]+14688*f[3,3,3,3], -5417/3*zeta[3]*zeta[9]+8/35*Pi^6*zeta[3]^2-56*Pi^2*zeta[5]^2-8/5*Pi^4*zeta[5,3]+219/2*zeta[5]*zeta[7]-48*Pi^2*zeta[7,3]+604*zeta[3]^4+4748659/1277025750*Pi^12+296*zeta[9,3]+96*zeta[6,4,1,1]-160*Pi^2*zeta[3]*zeta[7]+8/15*Pi^4*zeta[3]*zeta[5], 502.2788895464048459736340326441166461172560048955446152620173714345513919482055415398207385074165342, 0]:
PeriodNonPhi4[8,35]:=[[{3, 6}, {3, 7}, {3, 8}, {7, 8}, {0, 6}, {0, 7}, {0, 4}, {4, 8}, {4, 5}, {5, 7}, {1, 5}, {1, 8}, {2, 7}, {1, 6}, {2, 6}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -9600*f[5,7]+25746*f[7,5]-219184/9*f[9,3]+24668/9*f[3,9]+3264*f[3,3,3,3]+174718673/1277025750*Pi^12, 105368*zeta[3]*zeta[9]+2312/105*Pi^6*zeta[3]^2-16184/3*Pi^2*zeta[5]^2-2312/15*Pi^4*zeta[5,3]-43568*zeta[5]*zeta[7]-4624*Pi^2*zeta[7,3]-1904/3*zeta[3]^4+174718673/1277025750*Pi^12+117112/3*zeta[9,3]+9248*zeta[6,4,1,1]-46240/3*Pi^2*zeta[3]*zeta[7]+2312/45*Pi^4*zeta[3]*zeta[5], 807.3025258383869022776798951978526317168689715975869293063035025147864575181569821255477922292279526, 0]:
PeriodNonPhi4[8,36]:=[[{0, 5}, {5, 7}, {5, 8}, {7, 8}, {2, 7}, {2, 8}, {2, 6}, {0, 6}, {0, 4}, {4, 8}, {1, 4}, {1, 7}, {3, 7}, {1, 6}, {3, 6}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 6144*f[3,3,3]-14080/9*f[9]-8309033/273648375*Pi^12+2224*f[3,5,3]-1232*f[3,3,5]-4621*f[7,5]+39082/9*f[9,3]-1628*f[3,7]-9550/9*f[3,9]+3840*f[3,3,3,3]+2480*f[5,5]-1628*f[7,3]-16772171/60*f[11]-12992*f[5,3,3]+3303*f[5,7]+464/2625*Pi^8*f[3], -3112/315*Pi^6*zeta[5]+3112/25*Pi^4*zeta[7]+28008*Pi^2*zeta[9]-3456/5*zeta[3]*zeta[5,3]-616*zeta[3]^2*zeta[5]-635890/27*zeta[3]*zeta[9]-304/63*Pi^6*zeta[3]^2+10640/9*Pi^2*zeta[5]^2+304/9*Pi^4*zeta[5,3]+32597/3*zeta[5]*zeta[7]+3040/3*Pi^2*zeta[7,3]+2960/9*zeta[3]^4+1024*zeta[3]^3+1240*zeta[5]^2-1628*zeta[3]*zeta[7]-8309033/273648375*Pi^12-14080/9*zeta[9]-16772171/60*zeta[11]+18672/5*zeta[5,3,3]-76816/9*zeta[9,3]-6080/3*zeta[6,4,1,1]+464/2625*Pi^8*zeta[3]+30400/9*Pi^2*zeta[3]*zeta[7]-304/27*Pi^4*zeta[3]*zeta[5], 1013.205952342823707178008440309632321813180488579822812574771316154654380908980559490786222408284827, 0]:
PeriodNonPhi4[8,37]:=[[{3, 5}, {3, 6}, {3, 8}, {5, 8}, {4, 5}, {4, 6}, {0, 4}, {0, 8}, {0, 7}, {5, 7}, {1, 6}, {1, 8}, {2, 6}, {1, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,38]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 6}, {6, 7}, {3, 6}, {3, 8}, {3, 5}, {4, 6}, {4, 8}, {2, 8}, {2, 5}, {2, 7}, {4, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1748673539/5600*f[13]+2842*f[3,3,7]-793/41580*Pi^10*f[3]-4130*f[3,5,5]-119*f[3,7,3]+9300*f[5,3,5]-1798/2625*Pi^8*f[5]-4092*f[5,5,3]+4572*f[7,3,3], -793/41580*Pi^10*zeta[3]-1798/2625*Pi^8*zeta[5]+15304/6615*Pi^6*zeta[7]-30017/105*Pi^4*zeta[9]-28094*Pi^2*zeta[11]+423/2*zeta[3]*zeta[7,3]-2861/2*zeta[5]^2*zeta[3]-2686*zeta[5]*zeta[5,3]+1421*zeta[3]^2*zeta[7]+1748673539/5600*zeta[13]-3826/7*zeta[7,3,3]-72974/175*zeta[5,5,3], 460.0885382469178784340499342388281161611020551401644375902796027026761853387372443853020919470483634, -z[2]]:
PeriodNonPhi4[8,39]:=[[{0, 1}, {0, 5}, {0, 8}, {1, 8}, {5, 8}, {1, 7}, {2, 7}, {2, 8}, {2, 6}, {3, 8}, {3, 7}, {4, 7}, {4, 5}, {3, 6}, {4, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -203/500*Pi^8*f[5]+793/83160*Pi^10*f[3]-1949696/135*f2[1,1,3,5,3]+4317184/135*f2[1,1,5,3,3]-57344/3*f2[1,3,3,3,3]+982016/459*f2[1,3,9]-35603350839925760/59408350617*f2[1,1,11]-3682304/315*f2[1,5,7]+6803968/3213*f2[1,7,5]+693767168/10965*f2[1,9,3]+229376/27*f2[1,1,3,3,5]+111104/38475*Pi^8*f2[1,1,3]+3521447031649250116982638126643/61913886044783458740275095875000*f2[1]*Pi^12-130609701548137115592082360578063886356046669/19768982646703148465900167527756465600*f[13]-2877/2*f[3,3,7]+2065*f[3,5,5]+42*f[3,7,3]+1855*f[5,3,5]-6083*f[5,5,3]-72779/17*f[7,3,3], -28432370768577585152/120811803602863123*zeta[[-1, 5],1,1,3,3]+9947930934067954303225252312073765888/1260776954509129366447714765800795*zeta[[-1, 9],1,3]+46099282354133764874735242020196258304/37066842462568403373562814114543373*zeta[[-1, 7],3,3]-138046488746748231026785991545323974656/185334212312842016867814070572716865*zeta[[-1, 5],5,3]+488371462930035570393543368477104566784/61778070770947338955938023524238955*zeta[[-1, 7],1,5]+2308739753840459120640/120811803602863123*zeta[[-1, 9],1,1,1,1]-2277779642198920396800/845682625220041861*zeta[[-1, 7],3,1,1,1]+680237881495522246656/845682625220041861*zeta[[-1, 5],5,1,1,1]-1976187202350477189120/845682625220041861*zeta[[-1, 7],1,3,1,1]-2554050014035550208/11584693496164957*zeta[[-1, 5],3,3,1,1]+141814347735031529472/120811803602863123*zeta[[-1, 5],1,5,1,1]-18155472821373001728/120811803602863123*zeta[[-1, 3],3,3,3,1]+18907888144762914693120/5919778376540293027*zeta[[-1, 7],1,1,1,3]-3487866127919916490752/5919778376540293027*zeta[[-1, 5],3,1,1,3]+487104430888322088960/845682625220041861*zeta[[-1, 5],1,3,1,3]-426980012564155677477193787960515137536/588362578770927037675600224040371*zeta[[-1, 11],1,1]+75500909739769631656868737445195238400/1765087736312781113026800672121113*zeta[[-1, 9],3,1]-21123672525627753045802511184687582208/3634004162996902291525766089661115*zeta[[-1, 7],5,1]+140341978289902611456/4228413126100209305*Pi^2*zeta[[-1, 5],1]*zeta[[-1, 5]]+65536/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]*zeta[[-1, 1]]-32768/51*zeta[[-1, 3],3,1]*zeta[[-1, 5]]*zeta[[-1, 1]]-594065621788643072/2612748120266277*Pi^4*zeta[[-1, 7],1]*zeta[[-1, 1]]+560891451759156992/39191221803994155*Pi^4*zeta[[-1, 5],3]*zeta[[-1, 1]]-82178567577600/1103380901*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]^2+15875033931776/3310142703*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]^2+453120726417704504862351151107252224/567695760673281104032253758321551*Pi^2*zeta[[-1, 5],3]*zeta[[-1, 3]]-2478046767851139771523901704792145920/189231920224427034677417919440517*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7],1]-245760/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]*zeta[[-1, 1]]+16384/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]*zeta[[-1, 1]]-10033629447127040/1697692085943*zeta[[-1, 7],1,1]*zeta[[-1, 3]]*zeta[[-1, 1]]+3248332253102080/5093076257829*zeta[[-1, 5],3,1]*zeta[[-1, 3]]*zeta[[-1, 1]]+28826990710521856/5093076257829*zeta[[-1, 5],1,3]*zeta[[-1, 3]]*zeta[[-1, 1]]-1446433647165743104/383920938863967*Pi^2*zeta[[-1, 9],1]*zeta[[-1, 1]]+361608411791435776/2687446572047769*Pi^2*zeta[[-1, 7],3]*zeta[[-1, 1]]-15872/12825*Pi^8*zeta[[-1, 3],1]*zeta[[-1, 1]]-2326528/171*zeta[[-1, 3],1,1]*zeta[[-1, 3]]*zeta[[-1, 5]]+74082657412480/45837686320461*Pi^6*zeta[[-1, 5],1]*zeta[[-1, 1]]-78188264976220160/5093076257829*zeta[[-1, 5],1]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+55483050005266296301898752/1755852779026238014110555*Pi^4*zeta[[-1, 5],1]*zeta[[-1, 3]]+25032812430848/2234346324525*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]^2-54332417493142528/2887774238189043*Pi^6*zeta[[-1, 3]]^2*zeta[[-1, 1]]+19190169725248/164636044965*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]^2-3842769718832085125632/10279483138082716425*Pi^2*zeta[[-1, 5]]^2*zeta[[-1, 1]]+1242775717371904/29791284327*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]^2+313088667452174829413373727304216756224/48254139657228893842741569457331835*Pi^2*zeta[[-1, 3]]^2*zeta[[-1, 5]]+4131812359168/7839811665*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]^2-316114502455440373956608/15985256469728545125*zeta[[-1, 7]]*zeta[[-1, 5]]*zeta[[-1, 1]]+22309352188928/19039542615*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]^2+17445235359214910006272/1370164840262446725*zeta[[-1, 9]]*zeta[[-1, 3]]*zeta[[-1, 1]]+28189/68*zeta[7,3,3]-685587/850*zeta[5,5,3]+793/83160*Pi^10*zeta[3]-203/500*Pi^8*zeta[5]+2861/4*zeta[5]^2*zeta[3]-4027/2295*Pi^6*zeta[7]-2877/4*zeta[3]^2*zeta[7]-290941/3060*Pi^4*zeta[9]-3609991/816*Pi^2*zeta[11]-423/4*zeta[3]*zeta[7,3]+42*zeta[5]*zeta[5,3]-170258529666624941056/666250770667900635*Pi^4*zeta[[-1, 5]]*zeta[[-1, 3]]*zeta[[-1, 1]]-684847529093285736448/507927402117028341*Pi^2*zeta[[-1, 7]]*zeta[[-1, 3]]*zeta[[-1, 1]]+2326528/171*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]*zeta[[-1, 1]]+3521447031649250116982638126643/61913886044783458740275095875000*zeta[[-1, 1]]*Pi^12+481660638721073610801291235328/2417809276719129745430234235*Pi^4*zeta[[-1, 3]]^3-283725126047885259081171254433025069804526918551553421556/22179747866691679520359254364190851677729102228329279925*Pi^10*zeta[[-1, 3]]+156008708419890176/15279228773487*zeta[[-1, 3]]^4*zeta[[-1, 1]]-66638836086819195443004676385385285316844892624717404/623221728215351512567610574139619478029627074258125*Pi^8*zeta[[-1, 5]]-924596289671944650929525700863401846076827712512/3093734892572008884439950309341660857475775*zeta[[-1, 5]]^2*zeta[[-1, 3]]-346238243530043718653253410202092370626957418496/2203607660323220363302841799285463698482745*zeta[[-1, 3]]^2*zeta[[-1, 7]]-591848327828707975619785882062116249819705407592224/437348581203755447415867069571662791599738297725*Pi^6*zeta[[-1, 7]]+15872/12825*Pi^8*zeta[[-1, 3],1,1]-332273506020263602764584577991664771997810819946912/28098737265547402139341421703394812763399663875*Pi^4*zeta[[-1, 9]]-17801675419962880/59408350617*zeta[[-1, 11]]*zeta[[-1, 1]]^2-2058041108234670435425943636271869589732593854680576/11010399866406837029812526446949945510189055705*Pi^2*zeta[[-1, 11]]+4096/3*zeta[[-1, 3],1]*zeta[[-1, 3]]^3+948258014879744/565897361981*zeta[[-1, 5],1]^2*zeta[[-1, 1]]+2221278966295123840/3261918697277304321*Pi^6*zeta[[-1, 5],1,1]-995558312142086700308168704/138834870899749052278509*zeta[[-1, 5],1,1]*zeta[[-1, 3]]^2+389120/153*zeta[[-1, 3],3,1]*zeta[[-1, 3]]^2+170594224611465510912/120811803602863123*zeta[[-1, 5],1,1]*zeta[[-1, 5],1]+36532917116447857025024/17759335129620879081*zeta[[-1, 7]]*zeta[[-1, 5],1]+245760/19*zeta[[-1, 7],1]*zeta[[-1, 3],1,1]-16384/19*zeta[[-1, 5],3]*zeta[[-1, 3],1,1]-65536/17*zeta[[-1, 5],1,1,1]*zeta[[-1, 5]]+32768/51*zeta[[-1, 3],3,1,1]*zeta[[-1, 5]]-270085436236099607807673074025240785426432/10564050101831994961465402022644861305*zeta[[-1, 5],3]*zeta[[-1, 5]]+1363944540024944310846646342221813302290432/3521350033943998320488467340881620435*zeta[[-1, 5]]*zeta[[-1, 7],1]-15410109428098080598528/6872862695163280204347*Pi^4*zeta[[-1, 5],3,1]+1658880262842857430272/981837527880468600621*Pi^4*zeta[[-1, 5],1,3]+32155720194129752844800/2290954231721093401449*Pi^4*zeta[[-1, 7],1,1]-140288/153*zeta[[-1, 9]]*zeta[[-1, 3],1]+2449408/3219*zeta[[-1, 3],3,3,1]*zeta[[-1, 3]]-3200321424811616178503680/2722252370583314750559*zeta[[-1, 5],1,1,3]*zeta[[-1, 3]]-4665506629693114190790656/907417456861104916853*zeta[[-1, 5],1,3,1]*zeta[[-1, 3]]+1324666964292968953643008/6351922198027734417971*zeta[[-1, 5],3,1,1]*zeta[[-1, 3]]+15979036885145914148290560/6351922198027734417971*zeta[[-1, 7],1,1,1]*zeta[[-1, 3]]-1644672579002263470537873966269626666677039104/104933698110629541109659133299307795165845*zeta[[-1, 7],3]*zeta[[-1, 3]]+189290483360145314337880534002599973488439296/405149413554554212778606692275319672455*zeta[[-1, 3]]*zeta[[-1, 9],1]+1013230475137820978778109378560/49111055630280795360415619*Pi^2*zeta[[-1, 9],1,1]-960306055062228156981030215680/343777389411965567522909333*Pi^2*zeta[[-1, 7],3,1]-720345643367380928791381406720/343777389411965567522909333*Pi^2*zeta[[-1, 7],1,3]+282799374511109164914601148416/343777389411965567522909333*Pi^2*zeta[[-1, 5],5,1]+550595327637887921732072680448/3093996504707690107706183997*Pi^2*zeta[[-1, 5],3,3]+578380677120/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]^2-570624614400/58072679*zeta[[-1, 7],3,1]*zeta[[-1, 1]]^2-423111168000/58072679*zeta[[-1, 7],1,3]*zeta[[-1, 1]]^2+170411778048/58072679*zeta[[-1, 5],5,1]*zeta[[-1, 1]]^2+114131685376/174218037*zeta[[-1, 5],3,3]*zeta[[-1, 1]]^2+124827304591360/80842480283*zeta[[-1, 9],1,1,1]*zeta[[-1, 1]]-161439360286720/80842480283*zeta[[-1, 7],3,1,1]*zeta[[-1, 1]]-711305691381760/565897361981*zeta[[-1, 7],1,3,1]*zeta[[-1, 1]]-2764691751649280/565897361981*zeta[[-1, 7],1,1,3]*zeta[[-1, 1]]+62792496906240/80842480283*zeta[[-1, 5],5,1,1]*zeta[[-1, 1]]+142261138276352/1697692085943*zeta[[-1, 5],3,3,1]*zeta[[-1, 1]]+46356520812544/565897361981*zeta[[-1, 5],3,1,3]*zeta[[-1, 1]]-948258014879744/1697692085943*zeta[[-1, 5],1,3,3]*zeta[[-1, 1]]+782374526857214390272/8955325753349325*zeta[[-1, 11],1]*zeta[[-1, 1]]-10194980019359608832/5373195452009595*zeta[[-1, 9],3]*zeta[[-1, 1]]+270379681633814922752/134329886300239875*zeta[[-1, 7],5]*zeta[[-1, 1]]-130609701548137115592082360578063886356046669/19768982646703148465900167527756465600*zeta[13], 554.5878455612546357160220903461855813032205966103006214476921145277574817760211495364097374795287139, -z[2]]:
PeriodNonPhi4[8,40]:=[[{0, 4}, {0, 6}, {0, 7}, {4, 7}, {4, 5}, {2, 6}, {2, 7}, {2, 8}, {5, 8}, {1, 5}, {1, 8}, {7, 8}, {3, 7}, {1, 6}, {3, 6}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 2880*f[3,3,3,3]-4900/3*f[3,9]-2990359227340813922042398937292499/33059200880366876810091434147437500*Pi^12-5340*f[5,7]+305460/17*f[7,5]-15776759/387*f[9,3]-229376/27*f2[1,3,3,5]+1949696/135*f2[1,3,5,3]-4317184/135*f2[1,5,3,3]+35603350839925760/59408350617*f2[1,11]-111104/38475*f2[1,3]*Pi^8, -2326528/171*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]+164357135155200/1103380901*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-31750067863552/3310142703*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]-948258014879744/565897361981*zeta[[-1, 5],1]^2-50065624861696/2234346324525*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]-2485551434743808/29791284327*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+170258529666624941056/666250770667900635*Pi^4*zeta[[-1, 3]]*zeta[[-1, 5]]-38380339450496/164636044965*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]+684847529093285736448/507927402117028341*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7]]-8263624718336/7839811665*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]-44618704377856/19039542615*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]-168177765291929600/15279228773487*zeta[[-1, 3]]^4+2869975372/68191335*Pi^4*zeta[3]*zeta[5]-57399507440/4546089*Pi^2*zeta[3]*zeta[7]-124827304591360/80842480283*zeta[[-1, 9],1,1,1]+161439360286720/80842480283*zeta[[-1, 7],3,1,1]-62792496906240/80842480283*zeta[[-1, 5],5,1,1]+711305691381760/565897361981*zeta[[-1, 7],1,3,1]-142261138276352/1697692085943*zeta[[-1, 5],3,3,1]+2764691751649280/565897361981*zeta[[-1, 7],1,1,3]-46356520812544/565897361981*zeta[[-1, 5],3,1,3]+948258014879744/1697692085943*zeta[[-1, 5],1,3,3]-16214220985678655558720512/105198211624594520775*zeta[[-1, 11],1]+181643278030377118707712/63118926974756712465*zeta[[-1, 9],3]-19646894418379533604864/10313550159273972625*zeta[[-1, 7],5]+2869975372/159113115*Pi^6*zeta[3]^2-20089827604/4546089*Pi^2*zeta[5]^2-14851295278/505121*zeta[5]*zeta[7]+66134077942/802251*zeta[3]*zeta[9]-2869975372/22730445*Pi^4*zeta[5,3]-5739950744/1515363*Pi^2*zeta[7,3]-2324444692/4546089*zeta[3]^4-74082657412480/45837686320461*Pi^6*zeta[[-1, 5],1]+78188264976220160/5093076257829*zeta[[-1, 5],1]*zeta[[-1, 3]]^2-65536/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]+32768/51*zeta[[-1, 3],3,1]*zeta[[-1, 5]]-560891451759156992/39191221803994155*Pi^4*zeta[[-1, 5],3]+245760/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]-16384/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]+594065621788643072/2612748120266277*Pi^4*zeta[[-1, 7],1]+10033629447127040/1697692085943*zeta[[-1, 7],1,1]*zeta[[-1, 3]]-3248332253102080/5093076257829*zeta[[-1, 5],3,1]*zeta[[-1, 3]]-28826990710521856/5093076257829*zeta[[-1, 5],1,3]*zeta[[-1, 3]]-361608411791435776/2687446572047769*Pi^2*zeta[[-1, 7],3]+1446433647165743104/383920938863967*Pi^2*zeta[[-1, 9],1]-1156761354240/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]+1141249228800/58072679*zeta[[-1, 7],3,1]*zeta[[-1, 1]]+846222336000/58072679*zeta[[-1, 7],1,3]*zeta[[-1, 1]]-340823556096/58072679*zeta[[-1, 5],5,1]*zeta[[-1, 1]]-228263370752/174218037*zeta[[-1, 5],3,3]*zeta[[-1, 1]]+15872/12825*Pi^8*zeta[[-1, 3],1]+54332417493142528/2887774238189043*Pi^6*zeta[[-1, 3]]^2+3842769718832085125632/10279483138082716425*Pi^2*zeta[[-1, 5]]^2+806653150798170004332744704/11045812220582424681375*zeta[[-1, 5]]*zeta[[-1, 7]]+8250551738407545831141376/105198211624594520775*zeta[[-1, 3]]*zeta[[-1, 9]]+35603350839925760/59408350617*zeta[[-1, 11]]*zeta[[-1, 1]]-2990359227340813922042398937292499/33059200880366876810091434147437500*Pi^12+148227647869/4546089*zeta[9,3]+11479901488/1515363*zeta[6,4,1,1], 929.2687956150515299321313158091905982617750112562078916814143409594718579600440731338660068152372845, 0]:
PeriodNonPhi4[8,41]:=[[{0, 4}, {4, 5}, {4, 8}, {5, 8}, {5, 7}, {7, 8}, {2, 7}, {2, 8}, {2, 6}, {3, 8}, {3, 7}, {1, 7}, {0, 1}, {0, 6}, {1, 6}, {3, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -116/875*Pi^8+793/72765*Pi^10+232/875*Pi^8*f[3]+1512*f[3,5]-1080*f[5,3]-1823*f[9]+3024*f[3,3,3]+468*f[3,7]-1180*f[5,5]+2160*f[7,3]-2670031/10*f[11]-2188*f[3,3,5]+2996*f[3,5,3]-9592*f[5,3,3]+12578/9*f[3,9]-2773/4*f[5,7]-2773/4*f[7,5]+12578/9*f[9,3]+960*f[3,3,3,3], -2962/315*Pi^6*zeta[5]+2962/25*Pi^4*zeta[7]+26658*Pi^2*zeta[9]-5184/5*zeta[3]*zeta[5,3]-1094*zeta[3]^2*zeta[5]+12578/9*zeta[3]*zeta[9]-2773/4*zeta[5]*zeta[7]+40*zeta[3]^4+504*zeta[3]^3-6668/7*zeta[5]^2+1512*zeta[3]*zeta[5]+468*zeta[3]*zeta[7]-116/875*Pi^8+793/72765*Pi^10+2592/5*zeta[5,3]-1823*zeta[9]-846/7*zeta[7,3]-2670031/10*zeta[11]+17772/5*zeta[5,3,3]+232/875*Pi^8*zeta[3], 1401.137294673766762610249250909148254282868726811256449970462691065289078580508996868498920101599994, 0]:
PeriodNonPhi4[8,42]:=[[{0, 4}, {0, 6}, {0, 8}, {4, 6}, {4, 5}, {5, 8}, {2, 6}, {2, 8}, {2, 7}, {3, 6}, {3, 8}, {1, 8}, {1, 5}, {1, 7}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -440/9*f[3,9]+1169/4*f[5,7]+1169/4*f[7,5]-440/9*f[9,3]+192*f[3,3,3,3]-10920*f[5,3,3]-4606994/15*f[11]-876*f[3,3,5]+232/875*Pi^8*f[3]+4308*f[3,5,3], -54/5*Pi^6*zeta[5]+3402/25*Pi^4*zeta[7]+30618*Pi^2*zeta[9]-5184/5*zeta[3]*zeta[5,3]-438*zeta[3]^2*zeta[5]-440/9*zeta[3]*zeta[9]+1169/4*zeta[5]*zeta[7]+8*zeta[3]^4-4606994/15*zeta[11]+20412/5*zeta[5,3,3]+232/875*Pi^8*zeta[3], 696.9381688369515638424740149213751061675252587979681596174493381817063796294039088740637994557217850, 0]:
PeriodNonPhi4[8,43]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 5}, {5, 8}, {4, 6}, {4, 7}, {5, 6}, {5, 7}, {2, 6}, {2, 8}, {3, 6}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 793/4158*Pi^10*f[3]-4176/875*Pi^8*f[5]+229376/27*f2[1,1,3,3,5]-1949696/135*f2[1,1,3,5,3]+4317184/135*f2[1,1,5,3,3]-1490944/27*f2[1,3,3,3,3]-35603350839925760/59408350617*f2[1,1,11]+2028544/405*f2[1,3,9]+3634688/945*f2[1,5,7]-116315648/16065*f2[1,7,5]+10904805376/296055*f2[1,9,3]+111104/38475*Pi^8*f2[1,1,3]-22906379505345628075801889558/859915083955325815837154109375*f2[1]*Pi^12-9548458746402284919533196255189932403990989/941380126033483260280960358464593600*f[13]+41167/2*f[3,3,7]-67130*f[3,5,5]+100387/2*f[3,7,3]+54431*f[5,3,5]-38881*f[5,5,3]-868124/17*f[7,3,3], -50622774389529976832/120811803602863123*zeta[[-1, 5],1,1,3,3]+97316579691275791499595870163342200832/8825438681563905565134003360605565*zeta[[-1, 9],1,3]+9679176558866316836993261919573743104/5295263208938343339080402016363339*zeta[[-1, 7],3,3]-4057315337398012677798531353408155648/3782330863527388099343144297402385*zeta[[-1, 5],5,3]+126990711352717626349024017108362489344/8825438681563905565134003360605565*zeta[[-1, 7],1,5]+3879460819651856302080/120811803602863123*zeta[[-1, 9],1,1,1,1]-546776771242667212800/120811803602863123*zeta[[-1, 7],3,1,1,1]+163289839644897509376/120811803602863123*zeta[[-1, 5],5,1,1,1]-473418910148147896320/120811803602863123*zeta[[-1, 7],1,3,1,1]-597587721619857408/1654956213737851*zeta[[-1, 5],3,3,1,1]+108513900035338715136/120811803602863123*zeta[[-1, 5],1,5,1,1]-28325662195746619392/120811803602863123*zeta[[-1, 3],3,3,3,1]+5303915119895515914240/845682625220041861*zeta[[-1, 7],1,1,1,3]-879890491809917214720/845682625220041861*zeta[[-1, 5],3,1,1,3]+65617767609816612864/120811803602863123*zeta[[-1, 5],1,3,1,3]-106061563775222115965396701645232405504/84051796967275291096514317720053*zeta[[-1, 11],1,1]+18440307611888089533272960842199426048/252155390901825873289542953160159*zeta[[-1, 9],3,1]-5137329923530465305726971826531593728/519143451856700327360823727094445*zeta[[-1, 7],5,1]+5890593510743174144/604059018014315615*Pi^2*zeta[[-1, 5],1]*zeta[[-1, 5]]+65536/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]*zeta[[-1, 1]]-32768/51*zeta[[-1, 3],3,1]*zeta[[-1, 5]]*zeta[[-1, 1]]-594065621788643072/2612748120266277*Pi^4*zeta[[-1, 7],1]*zeta[[-1, 1]]+560891451759156992/39191221803994155*Pi^4*zeta[[-1, 5],3]*zeta[[-1, 1]]-82178567577600/1103380901*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]^2+15875033931776/3310142703*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]^2+5100419259427657039345428454998016/2796530840755079330208146592717*Pi^2*zeta[[-1, 5],3]*zeta[[-1, 3]]-26946756793074786414511171612221440/932176946918359776736048864239*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7],1]-245760/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]*zeta[[-1, 1]]+16384/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]*zeta[[-1, 1]]-10033629447127040/1697692085943*zeta[[-1, 7],1,1]*zeta[[-1, 3]]*zeta[[-1, 1]]+3248332253102080/5093076257829*zeta[[-1, 5],3,1]*zeta[[-1, 3]]*zeta[[-1, 1]]+28826990710521856/5093076257829*zeta[[-1, 5],1,3]*zeta[[-1, 3]]*zeta[[-1, 1]]-1446433647165743104/383920938863967*Pi^2*zeta[[-1, 9],1]*zeta[[-1, 1]]+361608411791435776/2687446572047769*Pi^2*zeta[[-1, 7],3]*zeta[[-1, 1]]-15872/12825*Pi^8*zeta[[-1, 3],1]*zeta[[-1, 1]]-2326528/171*zeta[[-1, 3],1,1]*zeta[[-1, 3]]*zeta[[-1, 5]]+74082657412480/45837686320461*Pi^6*zeta[[-1, 5],1]*zeta[[-1, 1]]-78188264976220160/5093076257829*zeta[[-1, 5],1]*zeta[[-1, 3]]^2*zeta[[-1, 1]]-449730319205086517392384/60546647552628897038295*Pi^4*zeta[[-1, 5],1]*zeta[[-1, 3]]+25032812430848/2234346324525*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]^2-54332417493142528/2887774238189043*Pi^6*zeta[[-1, 3]]^2*zeta[[-1, 1]]+19190169725248/164636044965*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]^2-3842769718832085125632/10279483138082716425*Pi^2*zeta[[-1, 5]]^2*zeta[[-1, 1]]+1242775717371904/29791284327*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]^2+405434735114109650114683418437746688/47541024292836348613538492076189*Pi^2*zeta[[-1, 3]]^2*zeta[[-1, 5]]+4131812359168/7839811665*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]^2+2005389361902362873133568/47955769409185635375*zeta[[-1, 7]]*zeta[[-1, 5]]*zeta[[-1, 1]]+22309352188928/19039542615*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]^2+137482891386585103367168/4110494520787340175*zeta[[-1, 9]]*zeta[[-1, 3]]*zeta[[-1, 1]]+4449567/476*zeta[7,3,3]-117883279/5950*zeta[5,5,3]+793/4158*Pi^10*zeta[3]-4176/875*Pi^8*zeta[5]-39910*zeta[5]^2*zeta[3]-1483189/37485*Pi^6*zeta[7]+41167/4*zeta[3]^2*zeta[7]-55589341/21420*Pi^4*zeta[9]-111779767/816*Pi^2*zeta[11]-2115*zeta[3]*zeta[7,3]-121561/5*zeta[5]*zeta[5,3]-170258529666624941056/666250770667900635*Pi^4*zeta[[-1, 5]]*zeta[[-1, 3]]*zeta[[-1, 1]]-684847529093285736448/507927402117028341*Pi^2*zeta[[-1, 7]]*zeta[[-1, 3]]*zeta[[-1, 1]]+2326528/171*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-22906379505345628075801889558/859915083955325815837154109375*zeta[[-1, 1]]*Pi^12-59185307817989831704706306048/83372733679969991221732215*Pi^4*zeta[[-1, 3]]^3-426493381022850621504529256110489516550919906096677236/21851968341568157162915521541074730716974484954018995*Pi^10*zeta[[-1, 3]]+399068136318113792/45837686320461*zeta[[-1, 3]]^4*zeta[[-1, 1]]-18020469462169181374472374198326644411535836469421124/89031675459335930366801510591374211147089582036875*Pi^8*zeta[[-1, 5]]-59391050126739889244456404673830122355223917568/88392425502057396698284294552618881642165*zeta[[-1, 5]]^2*zeta[[-1, 3]]-1832624553969452877774957755092975866252213248/3618403383125156589988245975838199833305*zeta[[-1, 3]]^2*zeta[[-1, 7]]-51379405058041548218719904512052516783321560845568/20826122914464545115041289027222037695225633225*Pi^6*zeta[[-1, 7]]+15872/12825*Pi^8*zeta[[-1, 3],1,1]-2344488097147201840041380707517586402586183968407744/108380843738539979680316912284522849230255846375*Pi^4*zeta[[-1, 9]]-17801675419962880/59408350617*zeta[[-1, 11]]*zeta[[-1, 1]]^2-465370439266607679981659716082175043340038104305536/1572914266629548147116075206707135072884150815*Pi^2*zeta[[-1, 11]]+106496/27*zeta[[-1, 3],1]*zeta[[-1, 3]]^3+948258014879744/565897361981*zeta[[-1, 5],1]^2*zeta[[-1, 1]]+3954904249182029440/3261918697277304321*Pi^6*zeta[[-1, 5],1,1]-8800984830868871163871232/4787409341370656975121*zeta[[-1, 5],1,1]*zeta[[-1, 3]]^2+598016/153*zeta[[-1, 3],3,1]*zeta[[-1, 3]]^2+303736646337179860992/120811803602863123*zeta[[-1, 5],1,1]*zeta[[-1, 5],1]-46520934683325703351808/7611143626980376749*zeta[[-1, 7]]*zeta[[-1, 5],1]+245760/19*zeta[[-1, 7],1]*zeta[[-1, 3],1,1]-16384/19*zeta[[-1, 5],3]*zeta[[-1, 3],1,1]-65536/17*zeta[[-1, 5],1,1,1]*zeta[[-1, 5]]+32768/51*zeta[[-1, 3],3,1,1]*zeta[[-1, 5]]-68812371418344625100320806483151088949248/1509150014547427851637914574663551615*zeta[[-1, 5],3]*zeta[[-1, 5]]+346892304753013720882315003999120891365376/503050004849142617212638191554517205*zeta[[-1, 5]]*zeta[[-1, 7],1]-3890344233937728927232/981837527880468600621*Pi^4*zeta[[-1, 5],3,1]+187005502393105443584/140262503982924085803*Pi^4*zeta[[-1, 5],1,3]+8843564386504600286720/327279175960156200207*Pi^4*zeta[[-1, 7],1,1]-289792/135*zeta[[-1, 9]]*zeta[[-1, 3],1]-16384/111*zeta[[-1, 3],3,3,1]*zeta[[-1, 3]]-1440253095495743989907456/93870771399424646571*zeta[[-1, 5],1,1,3]*zeta[[-1, 3]]+1530903778895404138496/4470036733305935551*zeta[[-1, 5],1,3,1]*zeta[[-1, 3]]+18365129546155491885056/4470036733305935551*zeta[[-1, 5],3,1,1]*zeta[[-1, 3]]-233749176975422383226880/4470036733305935551*zeta[[-1, 7],1,1,1]*zeta[[-1, 3]]-34152730972845541407003270825022189319170048/1550744307053638538566391132502085642845*zeta[[-1, 7],3]*zeta[[-1, 3]]+17955967722506534797680930825689605169901568/13970669432915662509607127319838609395*zeta[[-1, 3]]*zeta[[-1, 9],1]+187983401436198041848675491840/7015865090040113622916517*Pi^2*zeta[[-1, 9],1,1]-176167639155066574461717524480/49111055630280795360415619*Pi^2*zeta[[-1, 7],3,1]-132690267736502781028263910400/49111055630280795360415619*Pi^2*zeta[[-1, 7],1,3]+51668715518406825599819460608/49111055630280795360415619*Pi^2*zeta[[-1, 5],5,1]+10948631772487466328265581568/49111055630280795360415619*Pi^2*zeta[[-1, 5],3,3]+578380677120/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]^2-570624614400/58072679*zeta[[-1, 7],3,1]*zeta[[-1, 1]]^2-423111168000/58072679*zeta[[-1, 7],1,3]*zeta[[-1, 1]]^2+170411778048/58072679*zeta[[-1, 5],5,1]*zeta[[-1, 1]]^2+114131685376/174218037*zeta[[-1, 5],3,3]*zeta[[-1, 1]]^2+124827304591360/80842480283*zeta[[-1, 9],1,1,1]*zeta[[-1, 1]]-161439360286720/80842480283*zeta[[-1, 7],3,1,1]*zeta[[-1, 1]]-711305691381760/565897361981*zeta[[-1, 7],1,3,1]*zeta[[-1, 1]]-2764691751649280/565897361981*zeta[[-1, 7],1,1,3]*zeta[[-1, 1]]+62792496906240/80842480283*zeta[[-1, 5],5,1,1]*zeta[[-1, 1]]+142261138276352/1697692085943*zeta[[-1, 5],3,3,1]*zeta[[-1, 1]]+46356520812544/565897361981*zeta[[-1, 5],3,1,3]*zeta[[-1, 1]]-948258014879744/1697692085943*zeta[[-1, 5],1,3,3]*zeta[[-1, 1]]+1987549970201027596288/26865977260047975*zeta[[-1, 11],1]*zeta[[-1, 1]]-110630098767860814848/16119586356028785*zeta[[-1, 9],3]*zeta[[-1, 1]]+1265636224444606532608/402989658900719625*zeta[[-1, 7],5]*zeta[[-1, 1]]-9548458746402284919533196255189932403990989/941380126033483260280960358464593600*zeta[13], 576.3664616454976112205069923199163523968895515233050080727608591939378243923962826273496365517156027, -z[2]]:
PeriodNonPhi4[8,44]:=[[{0, 4}, {4, 5}, {4, 8}, {5, 8}, {1, 5}, {0, 6}, {0, 7}, {1, 6}, {7, 8}, {1, 7}, {2, 6}, {2, 8}, {3, 6}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 464/875*Pi^8*f[3]-458752/27*f2[1,3,3,5]+3899392/135*f2[1,3,5,3]-8634368/135*f2[1,5,3,3]+71206701679851520/59408350617*f2[1,11]-47304110604102533348953217574170489/181825604842017822455502887810906250*Pi^12-222208/38475*f2[1,3]*Pi^8-5278672/15*f[11]+480*f[3,3,5]+10848*f[3,5,3]-1920*f[5,3,3]-41176/9*f[3,9]+9254*f[5,7]+508070/17*f[7,5]-14720602/129*f[9,3]+21120*f[3,3,3,3], -4653056/171*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]+328714270310400/1103380901*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-63500135727104/3310142703*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]-1896516029759488/565897361981*zeta[[-1, 5],1]^2-100131249723392/2234346324525*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]-4971102869487616/29791284327*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+340517059333249882112/666250770667900635*Pi^4*zeta[[-1, 3]]*zeta[[-1, 5]]-76760678900992/164636044965*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]+1369695058186571472896/507927402117028341*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7]]-16527249436672/7839811665*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]-89237408755712/19039542615*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]-336355530583859200/15279228773487*zeta[[-1, 3]]^4+4511496472/68191335*Pi^4*zeta[3]*zeta[5]-90229929440/4546089*Pi^2*zeta[3]*zeta[7]-249654609182720/80842480283*zeta[[-1, 9],1,1,1]+322878720573440/80842480283*zeta[[-1, 7],3,1,1]-125584993812480/80842480283*zeta[[-1, 5],5,1,1]+1422611382763520/565897361981*zeta[[-1, 7],1,3,1]-284522276552704/1697692085943*zeta[[-1, 5],3,3,1]+5529383503298560/565897361981*zeta[[-1, 7],1,1,3]-92713041625088/565897361981*zeta[[-1, 5],3,1,3]+1896516029759488/1697692085943*zeta[[-1, 5],1,3,3]-32428441971357311117441024/105198211624594520775*zeta[[-1, 11],1]+363286556060754237415424/63118926974756712465*zeta[[-1, 9],3]-39293788836759067209728/10313550159273972625*zeta[[-1, 7],5]+23136/5*zeta[5,3,3]+464/875*Pi^8*zeta[3]-10368/5*zeta[3]*zeta[5,3]-3856/315*Pi^6*zeta[5]+240*zeta[3]^2*zeta[5]+3856/25*Pi^4*zeta[7]+34704*Pi^2*zeta[9]+644499496/22730445*Pi^6*zeta[3]^2-31580475304/4546089*Pi^2*zeta[5]^2-27122353274/1515363*zeta[5]*zeta[7]+102349779628/802251*zeta[3]*zeta[9]-4511496472/22730445*Pi^4*zeta[5,3]-9022992944/1515363*Pi^2*zeta[7,3]-510938152/4546089*zeta[3]^4-148165314824960/45837686320461*Pi^6*zeta[[-1, 5],1]+156376529952440320/5093076257829*zeta[[-1, 5],1]*zeta[[-1, 3]]^2-131072/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]+65536/51*zeta[[-1, 3],3,1]*zeta[[-1, 5]]-1121782903518313984/39191221803994155*Pi^4*zeta[[-1, 5],3]+491520/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]-32768/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]+1188131243577286144/2612748120266277*Pi^4*zeta[[-1, 7],1]+20067258894254080/1697692085943*zeta[[-1, 7],1,1]*zeta[[-1, 3]]-6496664506204160/5093076257829*zeta[[-1, 5],3,1]*zeta[[-1, 3]]-57653981421043712/5093076257829*zeta[[-1, 5],1,3]*zeta[[-1, 3]]-723216823582871552/2687446572047769*Pi^2*zeta[[-1, 7],3]+2892867294331486208/383920938863967*Pi^2*zeta[[-1, 9],1]-2313522708480/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]+2282498457600/58072679*zeta[[-1, 7],3,1]*zeta[[-1, 1]]+1692444672000/58072679*zeta[[-1, 7],1,3]*zeta[[-1, 1]]-681647112192/58072679*zeta[[-1, 5],5,1]*zeta[[-1, 1]]-456526741504/174218037*zeta[[-1, 5],3,3]*zeta[[-1, 1]]+31744/12825*Pi^8*zeta[[-1, 3],1]+108664834986285056/2887774238189043*Pi^6*zeta[[-1, 3]]^2+7685539437664170251264/10279483138082716425*Pi^2*zeta[[-1, 5]]^2+1613306301596340008665489408/11045812220582424681375*zeta[[-1, 5]]*zeta[[-1, 7]]+16501103476815091662282752/105198211624594520775*zeta[[-1, 3]]*zeta[[-1, 9]]+71206701679851520/59408350617*zeta[[-1, 11]]*zeta[[-1, 1]]-47304110604102533348953217574170489/181825604842017822455502887810906250*Pi^12-5278672/15*zeta[11]+80364678046/1515363*zeta[9,3]+18045985888/1515363*zeta[6,4,1,1], 862.7381942985126557112751982082841177792692405550710385000949775945933518284935602355033124832932494, 0]:
PeriodNonPhi4[8,45]:=[[{1, 5}, {1, 7}, {1, 8}, {5, 8}, {2, 7}, {2, 8}, {2, 6}, {5, 6}, {4, 5}, {4, 6}, {0, 4}, {0, 8}, {3, 6}, {0, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -974848/27*f2[1,3,3,3,3]+19755008/6885*f2[1,3,9]+2936320/189*f2[1,5,7]-8843264/945*f2[1,7,5]-36404224/1377*f2[1,9,3]-2124426216709/25437817125000*f2[1]*Pi^12+9889/3500*Pi^8*f[5]-5551/11880*Pi^10*f[3]-26917805273296635701504638097998456039160719/4651525328636034933152980594766227200*f[13]+56105/8*f[3,3,7]+34160*f[3,5,5]-524251/8*f[3,7,3]-20274*f[5,3,5]+34968*f[5,5,3]-29533/4*f[7,3,3], -22190403620952391680/120811803602863123*zeta[[-1, 5],1,1,3,3]+1628297832517653610412888469342696448/519143451856700327360823727094445*zeta[[-1, 9],1,3]+1273820797525320763777505377459996672/2180402497798141374915459653796669*zeta[[-1, 7],3,3]-1191411035014791964418471466111287296/3634004162996902291525766089661115*zeta[[-1, 5],5,3]+7854186598803682628424014731008487424/1211334720998967430508588696553705*zeta[[-1, 7],1,5]+1570721065811397181440/120811803602863123*zeta[[-1, 9],1,1,1,1]-1549657756499750092800/845682625220041861*zeta[[-1, 7],3,1,1,1]+462790996018760318976/845682625220041861*zeta[[-1, 5],5,1,1,1]-1337745168686558085120/845682625220041861*zeta[[-1, 7],1,3,1,1]-1629064037303451648/11584693496164957*zeta[[-1, 5],3,3,1,1]-33300447699692814336/120811803602863123*zeta[[-1, 5],1,5,1,1]-10170189374373617664/120811803602863123*zeta[[-1, 3],3,3,3,1]+18219517694505696706560/5919778376540293027*zeta[[-1, 7],1,1,1,3]-2671367314749504012288/5919778376540293027*zeta[[-1, 5],3,1,1,3]-27780057619605798912/845682625220041861*zeta[[-1, 5],1,3,1,3]-6185312428674492829031041638355131392/11536521152371118385796082824321*zeta[[-1, 11],1,1]+3151837855496882063296587555894161408/103828690371340065472164745418889*zeta[[-1, 9],3,1]-4945878979695168031428763867011191296/1211334720998967430508588696553705*zeta[[-1, 7],5,1]-99107823714700392448/4228413126100209305*Pi^2*zeta[[-1, 5],1]*zeta[[-1, 5]]+194088127748703291374923608419115008/189231920224427034677417919440517*Pi^2*zeta[[-1, 5],3]*zeta[[-1, 3]]-997381620381013956873955377496268800/63077306741475678225805973146839*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7],1]-7613914362468200589586432/195094753225137557123395*Pi^4*zeta[[-1, 5],1]*zeta[[-1, 3]]+1929952719385224812804508674707767296/946159601122135173387089597202585*Pi^2*zeta[[-1, 3]]^2*zeta[[-1, 5]]+307032695296/4984875*zeta[[-1, 7]]*zeta[[-1, 5]]*zeta[[-1, 1]]+150464008192/7263675*zeta[[-1, 9]]*zeta[[-1, 3]]*zeta[[-1, 1]]-149363/16*zeta[7,3,3]+3117853/200*zeta[5,5,3]-5551/11880*Pi^10*zeta[3]+9889/3500*Pi^8*zeta[5]+130501/4*zeta[5]^2*zeta[3]+149363/3780*Pi^6*zeta[7]+56105/16*zeta[3]^2*zeta[7]+342257/240*Pi^4*zeta[9]+2600675/64*Pi^2*zeta[11]+20727/4*zeta[3]*zeta[7,3]+54434/5*zeta[5]*zeta[5,3]-2124426216709/25437817125000*zeta[[-1, 1]]*Pi^12-319249755329379626759299072/351170555805247602822111*Pi^4*zeta[[-1, 3]]^3-974938926080445240169450591628246990161155464944927928/144965672331318166799733688654842167828294785806073725*Pi^10*zeta[[-1, 3]]-121856/81*zeta[[-1, 3]]^4*zeta[[-1, 1]]-1166753924477746552515724372605906383605999267867264/12220033886575519854266874002737636824110334789375*Pi^8*zeta[[-1, 5]]-22629224799293166129930362014130439928549203968/60661468481804095773332359006699232499525*zeta[[-1, 5]]^2*zeta[[-1, 3]]-45284124108079593171276227214678231289449438208/129623980019012962547225988193262570498985*zeta[[-1, 3]]^2*zeta[[-1, 7]]-28654069317068502174901888981822741331179257068512/25726387129632673377403945268921340682337546925*Pi^6*zeta[[-1, 7]]-437648942204899741508581255696950351421317390605152/44627406245281168103659905058332937918340642625*Pi^4*zeta[[-1, 9]]-23520626796697712244032830907908935561719075989376/215890193458957588819853459744116578631157955*Pi^2*zeta[[-1, 11]]+69632/27*zeta[[-1, 3],1]*zeta[[-1, 3]]^3+192625031431878400/362435410808589369*Pi^6*zeta[[-1, 5],1,1]+4838756549326074748731392/907417456861104916853*zeta[[-1, 5],1,1]*zeta[[-1, 3]]^2+4096/3*zeta[[-1, 3],3,1]*zeta[[-1, 3]]^2+133142421725714350080/120811803602863123*zeta[[-1, 5],1,1]*zeta[[-1, 5],1]-435245294132623494537728/53278005388862637243*zeta[[-1, 7]]*zeta[[-1, 5],1]-4149042425339466037148481791310134063104/207138237290823430616968667110683555*zeta[[-1, 5],3]*zeta[[-1, 5]]+4173731738220202883645328179498168381440/13809215819388228707797911140712237*zeta[[-1, 5]]*zeta[[-1, 7],1]-1313588912162891321344/763651410573697800483*Pi^4*zeta[[-1, 5],3,1]-38871305121235480576/109093058653385400069*Pi^4*zeta[[-1, 5],1,3]+3305470056822494351360/254550470191232600161*Pi^4*zeta[[-1, 7],1,1]-2822144/2295*zeta[[-1, 9]]*zeta[[-1, 3],1]-974848/1073*zeta[[-1, 3],3,3,1]*zeta[[-1, 3]]-12855672781521653176270848/907417456861104916853*zeta[[-1, 5],1,1,3]*zeta[[-1, 3]]+4976280096808881230905344/907417456861104916853*zeta[[-1, 5],1,3,1]*zeta[[-1, 3]]+24772182120793985015021568/6351922198027734417971*zeta[[-1, 5],3,1,1]*zeta[[-1, 3]]-348136617367221120713687040/6351922198027734417971*zeta[[-1, 7],1,1,1]*zeta[[-1, 3]]-117587450028285558471061298745330848927082496/18517711431287566078175141170466081499855*zeta[[-1, 7],3]*zeta[[-1, 3]]+309460859563533328473264668480297456992256/378290768958500665526243410154360105*zeta[[-1, 3]]*zeta[[-1, 9],1]+302653334915565314162619064320/49111055630280795360415619*Pi^2*zeta[[-1, 9],1,1]-272867419023237864250992455680/343777389411965567522909333*Pi^2*zeta[[-1, 7],3,1]-208486230788138538406465966080/343777389411965567522909333*Pi^2*zeta[[-1, 7],1,3]+78881634117738614284135075840/343777389411965567522909333*Pi^2*zeta[[-1, 5],5,1]+139168474028822456948658958336/3093996504707690107706183997*Pi^2*zeta[[-1, 5],3,3]-635404288/47475*zeta[[-1, 11],1]*zeta[[-1, 1]]-141448192/28485*zeta[[-1, 9],3]*zeta[[-1, 1]]+803144192/712125*zeta[[-1, 7],5]*zeta[[-1, 1]]-26917805273296635701504638097998456039160719/4651525328636034933152980594766227200*zeta[13], 478.5525013099909297327592234296286678060513690211501561863600469027514947609417881070251126560425627, -z[2]]:
PeriodNonPhi4[8,46]:=[[{0, 1}, {0, 4}, {0, 6}, {1, 6}, {1, 5}, {4, 7}, {4, 8}, {5, 7}, {7, 8}, {5, 8}, {2, 6}, {2, 8}, {3, 6}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 793/20790*Pi^10-232/875*Pi^8+3874175/12*f[11]+3328*f[3,3,5]-1334/2625*Pi^8*f[3]-6608*f[3,5,3]+4696*f[5,3,3]+2170*f[3,7]-7420*f[5,5]+8092*f[7,3]+3504*f[3,5]-1680*f[5,3]-21154/9*f[9]-2784*f[3,3,3], 236/21*Pi^6*zeta[5]-708/5*Pi^4*zeta[7]-31860*Pi^2*zeta[9]+9936/5*zeta[3]*zeta[5,3]+1664*zeta[3]^2*zeta[5]-464*zeta[3]^3-4979*zeta[5]^2+3504*zeta[3]*zeta[5]+2170*zeta[3]*zeta[7]-232/875*Pi^8+793/20790*Pi^10+5184/5*zeta[5,3]-21154/9*zeta[9]-423*zeta[7,3]+3874175/12*zeta[11]-4248*zeta[5,3,3]-1334/2625*Pi^8*zeta[3], 1583.753523364130408317697460608046267541544281018082551491700749709324000609844939286436487485304465, 0]:
PeriodNonPhi4[8,47]:=[[{2, 4}, {2, 7}, {2, 8}, {4, 8}, {4, 6}, {6, 8}, {5, 6}, {5, 8}, {3, 5}, {3, 7}, {3, 8}, {0, 7}, {0, 8}, {0, 1}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [8, 9], [8, 9], [8, 9]], 1512*f[3,9]+1512*f[9,3], 1512*zeta[3]*zeta[9], 1821.160311698109237968636638362957310164306834943092557286893331091211627904328309613950041811394885, 0]:
PeriodNonPhi4[8,48]:=[[{0, 4}, {4, 7}, {4, 8}, {0, 8}, {0, 6}, {6, 7}, {1, 6}, {1, 8}, {1, 5}, {5, 7}, {5, 8}, {2, 7}, {2, 8}, {2, 3}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9], 1214.106874465406158645757758908638206776204556628728371524595554060807751936218873075966694540929923, 0]:
PeriodNonPhi4[8,49]:=[[{1, 5}, {2, 5}, {5, 8}, {1, 8}, {1, 6}, {2, 8}, {2, 7}, {6, 7}, {0, 6}, {0, 7}, {0, 8}, {3, 7}, {3, 8}, {3, 4}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 3134/3*f[3,9]+3134/3*f[9,3]+1152*f[3,3,3,3], 3134/3*zeta[3]*zeta[9]+48*zeta[3]^4, 1358.487802731767750977771964914536686872128975437781286370646656490304446962128363917650966672829767, 0]:
PeriodNonPhi4[8,50]:=[[{1, 5}, {1, 6}, {1, 8}, {5, 8}, {3, 5}, {3, 8}, {3, 7}, {7, 8}, {0, 6}, {2, 6}, {0, 7}, {2, 8}, {2, 4}, {0, 8}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [8, 9], [8, 9], [8, 9]], -2160*f[3,3]+2835*f[7]+2592*f[3,3,3]-1380*f[9]-1080*f[5,3]-1080*f[3,5]+400*f[3,5,3]+400*f[3,3,5]-80*f[5,5]+432*f[7,3]-16712*f[11]-800*f[5,3,3]+240*f[5,7]+240*f[7,5]+720*f[9,3]+432*f[3,7]+720*f[3,9], -40/63*Pi^6*zeta[5]+8*Pi^4*zeta[7]+1800*Pi^2*zeta[9]+200*zeta[3]^2*zeta[5]+720*zeta[3]*zeta[9]+240*zeta[5]*zeta[7]-1080*zeta[3]^2+432*zeta[3]^3-40*zeta[5]^2-1080*zeta[3]*zeta[5]+432*zeta[3]*zeta[7]+2835*zeta[7]-1380*zeta[9]-16712*zeta[11]+240*zeta[5,3,3], 2451.707447349569464981588017664493710625622014874206900194776550731303617666818706318215253094173181, 0]:
PeriodNonPhi4[8,51]:=[[{2, 3}, {2, 7}, {2, 8}, {3, 8}, {3, 4}, {4, 8}, {4, 5}, {0, 5}, {0, 8}, {5, 6}, {6, 8}, {1, 8}, {1, 6}, {0, 7}, {1, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1008*f[3,3,3]-1823/3*f[9]-360*f[5,3]+504*f[3,5]-116/2625*Pi^8*f[3]-360*f[5,5]-933/2*f[7,3]+5339951/480*f[11]-564*f[5,3,3]+11723/8*f[5,7]-17973/8*f[7,5]+193/9*f[9,3]+759/2*f[3,7]+11969/9*f[3,9]-480*f[3,3,3,3]-116/2625*Pi^8-793/145530*Pi^10+450*f[3,3,5]-24067844/1915538625*Pi^12-414*f[3,5,3], -512/135*Pi^4*zeta[3]*zeta[5]+10240/9*Pi^2*zeta[3]*zeta[7]-714/5*zeta[5,3,3]-116/2625*Pi^8*zeta[3]+864/5*zeta[3]*zeta[5,3]+17/45*Pi^6*zeta[5]+225*zeta[3]^2*zeta[5]-119/25*Pi^4*zeta[7]-1071*Pi^2*zeta[9]+504*zeta[3]*zeta[5]+759/2*zeta[3]*zeta[7]+864/5*zeta[5,3]+423/7*zeta[7,3]+9/7*zeta[5]^2+168*zeta[3]^3-512/315*Pi^6*zeta[3]^2+3584/9*Pi^2*zeta[5]^2+112993/24*zeta[5]*zeta[7]-168637/27*zeta[3]*zeta[9]+512/45*Pi^4*zeta[5,3]+1024/3*Pi^2*zeta[7,3]+332/9*zeta[3]^4-116/2625*Pi^8-793/145530*Pi^10-24067844/1915538625*Pi^12-1823/3*zeta[9]+5339951/480*zeta[11]-24832/9*zeta[9,3]-2048/3*zeta[6,4,1,1], 1185.607142261197104604970707234655833429198086365304615968258838320511356380578984749311279478991624, 0]:
PeriodNonPhi4[8,52]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 7}, {4, 8}, {4, 5}, {7, 8}, {3, 5}, {3, 8}, {5, 6}, {2, 8}, {6, 7}, {2, 6}, {2, 7}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], -2160*f[3,3]+2835*f[7]-134*f[3,5,3]+1440*f[3,3,3]-3338/3*f[9]+1080*f[5,3]-2376*f[3,5]+464/2625*Pi^8+793/145530*Pi^10+730*f[3,3,5]+168169/39092625*Pi^12+1480*f[5,5]+687/2*f[7,3]+2701973/160*f[11]+28*f[5,3,3]+4035/8*f[5,7]+13219/8*f[7,5]-3820/9*f[9,3]-1005/2*f[3,7]+124*f[3,9]-288*f[3,3,3,3]-116/2625*Pi^8*f[3], 208/135*Pi^4*zeta[3]*zeta[5]-4160/9*Pi^2*zeta[3]*zeta[7]-1026/5*zeta[5,3,3]-116/2625*Pi^8*zeta[3]+864/5*zeta[3]*zeta[5,3]+19/35*Pi^6*zeta[5]+365*zeta[3]^2*zeta[5]-171/25*Pi^4*zeta[7]-1539*Pi^2*zeta[9]-2376*zeta[3]*zeta[5]-1005/2*zeta[3]*zeta[7]-3456/5*zeta[5,3]-1080*zeta[3]^2-423/7*zeta[7,3]+3911/7*zeta[5]^2+240*zeta[3]^3+208/315*Pi^6*zeta[3]^2-1456/9*Pi^2*zeta[5]^2-13751/24*zeta[5]*zeta[7]+86444/27*zeta[3]*zeta[9]-208/45*Pi^4*zeta[5,3]-416/3*Pi^2*zeta[7,3]-316/9*zeta[3]^4+464/2625*Pi^8+793/145530*Pi^10+168169/39092625*Pi^12+2835*zeta[7]-3338/3*zeta[9]+2701973/160*zeta[11]+10448/9*zeta[9,3]+832/3*zeta[6,4,1,1], 2378.641850609255447009211244655485089644253240034904968510862996388621793775490001110385577697968332, 0]:
PeriodNonPhi4[8,53]:=[[{1, 4}, {1, 7}, {1, 8}, {4, 8}, {4, 6}, {6, 7}, {6, 8}, {5, 6}, {0, 5}, {3, 5}, {0, 7}, {2, 7}, {2, 3}, {0, 8}, {2, 8}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 400*f[5,5]-420*f[7,3]-104719/4*f[11]-1580*f[5,3,3]+21305/8*f[5,7]-17575/8*f[7,5]-2395/6*f[9,3]-420*f[3,7]+2165/6*f[3,9]-288*f[3,3,3,3]+190*f[3,3,5]+190*f[3,5,3]-86155/5108103*Pi^12, -59/63*Pi^6*zeta[5]+59/5*Pi^4*zeta[7]+2655*Pi^2*zeta[9]+95*zeta[3]^2*zeta[5]-20585/2*zeta[3]*zeta[9]-16/7*Pi^6*zeta[3]^2+560*Pi^2*zeta[5]^2+16*Pi^4*zeta[5,3]+55865/8*zeta[5]*zeta[7]+480*Pi^2*zeta[7,3]+68*zeta[3]^4+200*zeta[5]^2-420*zeta[3]*zeta[7]-86155/5108103*Pi^12-104719/4*zeta[11]+354*zeta[5,3,3]-3920*zeta[9,3]-960*zeta[6,4,1,1]+1600*Pi^2*zeta[3]*zeta[7]-16/3*Pi^4*zeta[3]*zeta[5], 946.4467073443551968411308999965848545450075187424761448873855202636359051523696636932982508680462973, 0]:
PeriodNonPhi4[8,54]:=[[{1, 3}, {1, 7}, {1, 8}, {3, 8}, {3, 6}, {6, 7}, {5, 6}, {7, 8}, {2, 5}, {4, 5}, {2, 7}, {0, 7}, {0, 4}, {0, 8}, {2, 8}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], -2160*f[3,3]+2835*f[7]+3600*f[3,3,3]-6065/3*f[9]-720*f[5,3]-720*f[3,5]+486*f[3,5,3]+486*f[3,3,5]+3447/2*f[9,3]-174*f[3,7]+3447/2*f[3,9]-2592*f[3,3,3,3]+600*f[5,5]-174*f[7,3]-152339/20*f[11]-108*f[5,3,3]-6351/8*f[5,7]-6351/8*f[7,5], -11/35*Pi^6*zeta[5]+99/25*Pi^4*zeta[7]+891*Pi^2*zeta[9]+243*zeta[3]^2*zeta[5]+3447/2*zeta[3]*zeta[9]-6351/8*zeta[5]*zeta[7]-108*zeta[3]^4-1080*zeta[3]^2+600*zeta[3]^3+300*zeta[5]^2-720*zeta[3]*zeta[5]-174*zeta[3]*zeta[7]+2835*zeta[7]-6065/3*zeta[9]-152339/20*zeta[11]+594/5*zeta[5,3,3], 2179.718984483210260500278252791730802498375360304893927150803233435727291148662172944393830721385638, 0]:
PeriodNonPhi4[8,55]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 7}, {6, 8}, {4, 6}, {4, 8}, {4, 5}, {0, 5}, {3, 5}, {0, 7}, {2, 7}, {2, 3}, {0, 8}, {2, 8}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -3920*f[5,5]+2535/2*f[7,3]-2496293/480*f[11]-104*f[5,3,3]-267*f[5,7]-267*f[7,5]+3395/6*f[9,3]+4227/2*f[3,7]+3395/6*f[3,9]+576*f[3,3,3,3]+328*f[3,3,5]+328*f[3,5,3]+1440*f[3,3,3]-7418/3*f[9]-2160*f[5,3]+3024*f[3,5]-793/145530*Pi^10-232/875*Pi^8, -8/35*Pi^6*zeta[5]+72/25*Pi^4*zeta[7]+648*Pi^2*zeta[9]+164*zeta[3]^2*zeta[5]+3395/6*zeta[3]*zeta[9]-267*zeta[5]*zeta[7]+24*zeta[3]^4+240*zeta[3]^3-12451/7*zeta[5]^2+3024*zeta[3]*zeta[5]+4227/2*zeta[3]*zeta[7]-232/875*Pi^8-793/145530*Pi^10+5184/5*zeta[5,3]-7418/3*zeta[9]+423/7*zeta[7,3]-2496293/480*zeta[11]+432/5*zeta[5,3,3], 1329.666999034721115634542714080116427157072935602956995658117735530624121204378609885308382142819333, 0]:
PeriodNonPhi4[8,56]:=[[{2, 5}, {2, 7}, {2, 8}, {5, 7}, {4, 5}, {4, 8}, {4, 6}, {7, 8}, {1, 6}, {3, 6}, {1, 7}, {0, 7}, {0, 3}, {0, 8}, {1, 8}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 2160*f[5,5]+2007/2*f[7,3]-1307079/160*f[11]-648*f[5,3,3]-279*f[5,7]-279*f[7,5]+2295/2*f[9,3]-3069/2*f[3,7]+2295/2*f[3,9]-2160*f[3,3]+2835*f[7]+1296*f[3,3,3]-1461*f[9]+1440*f[5,3]-2016*f[3,5]+793/48510*Pi^10+464/2625*Pi^8, -12/35*Pi^6*zeta[5]+108/25*Pi^4*zeta[7]+972*Pi^2*zeta[9]+2295/2*zeta[3]*zeta[9]-279*zeta[5]*zeta[7]-1080*zeta[3]^2+216*zeta[3]^3+3753/7*zeta[5]^2-2016*zeta[3]*zeta[5]-3069/2*zeta[3]*zeta[7]+464/2625*Pi^8+793/48510*Pi^10+2835*zeta[7]-3456/5*zeta[5,3]-1461*zeta[9]-1269/7*zeta[7,3]-1307079/160*zeta[11]+648/5*zeta[5,3,3], 2205.833823372125970992823438572243061259574111877418435826590951127873157848241474396631569131111351, 0]:
PeriodNonPhi4[8,57]:=[[{0, 1}, {0, 2}, {0, 8}, {1, 8}, {2, 8}, {1, 6}, {2, 7}, {6, 7}, {3, 6}, {3, 8}, {3, 4}, {4, 7}, {5, 6}, {4, 8}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 7550*f[5,7]-2170*f[7,5]-11540/3*f[9,3]-6980/3*f[3,9]+5760*f[3,3,3,3]-172310/5108103*Pi^12, -70900/3*zeta[3]*zeta[9]-32/7*Pi^6*zeta[3]^2+1120*Pi^2*zeta[5]^2+32*Pi^4*zeta[5,3]+16190*zeta[5]*zeta[7]+960*Pi^2*zeta[7,3]+400*zeta[3]^4-172310/5108103*Pi^12-7840*zeta[9,3]-1920*zeta[6,4,1,1]+3200*Pi^2*zeta[3]*zeta[7]-32/3*Pi^4*zeta[3]*zeta[5], 822.0785259191753569143677360375413587929631982854594302607577700203218580414789239151744034068833720, 0]:
PeriodNonPhi4[8,58]:=[[{2, 3}, {3, 4}, {3, 7}, {4, 7}, {4, 8}, {2, 8}, {0, 2}, {0, 5}, {5, 8}, {0, 6}, {6, 8}, {1, 8}, {1, 6}, {1, 7}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 25316597/5108103000*Pi^12+116/875*Pi^8*f[3]+1008*f[3,3,3]-1823/3*f[9]-360*f[5,3]+504*f[3,5]-116/2625*Pi^8+1026*f[3,5,3]-1566*f[3,3,5]-1260*f[5,3,3]-6099/8*f[5,7]+3585/8*f[7,5]-67/2*f[9,3]-429/2*f[3,7]+3035/2*f[3,9]-864*f[3,3,3,3]+60*f[5,5]-429/2*f[7,3]-11668219/160*f[11], 2*Pi^4*zeta[3]*zeta[5]-600*Pi^2*zeta[3]*zeta[7]+4878/5*zeta[5,3,3]+116/875*Pi^8*zeta[3]-2592/5*zeta[3]*zeta[5,3]-271/105*Pi^6*zeta[5]-783*zeta[3]^2*zeta[5]+813/25*Pi^4*zeta[7]+7317*Pi^2*zeta[9]+504*zeta[3]*zeta[5]-429/2*zeta[3]*zeta[7]+864/5*zeta[5,3]+30*zeta[5]^2+168*zeta[3]^3+6/7*Pi^6*zeta[3]^2-210*Pi^2*zeta[5]^2-15795/8*zeta[5]*zeta[7]+11025/2*zeta[3]*zeta[9]-6*Pi^4*zeta[5,3]-180*Pi^2*zeta[7,3]-66*zeta[3]^4-116/2625*Pi^8+25316597/5108103000*Pi^12-1823/3*zeta[9]-11668219/160*zeta[11]+1538*zeta[9,3]+360*zeta[6,4,1,1], 1018.257343511443788863243492109340620578701138089981581015284004258283507949266509041735510030126391, 0]:
PeriodNonPhi4[8,59]:=[[{1, 3}, {1, 6}, {1, 7}, {3, 7}, {3, 8}, {6, 7}, {6, 8}, {0, 6}, {4, 7}, {5, 7}, {0, 4}, {0, 2}, {2, 5}, {2, 8}, {4, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 400*f[5,5]-420*f[7,3]-1394619/20*f[11]-1100*f[5,3,3]+20175/8*f[5,7]+2755/8*f[7,5]-1573/9*f[9,3]-420*f[3,7]-3154/3*f[3,9]+864*f[3,3,3,3]-1610*f[3,3,5]+982*f[3,5,3]+116/875*Pi^8*f[3]-123742009/15324309000*Pi^12, -779/315*Pi^6*zeta[5]+779/25*Pi^4*zeta[7]+7011*Pi^2*zeta[9]-2592/5*zeta[3]*zeta[5,3]-805*zeta[3]^2*zeta[5]-182593/27*zeta[3]*zeta[9]-386/315*Pi^6*zeta[3]^2+2702/9*Pi^2*zeta[5]^2+386/45*Pi^4*zeta[5,3]+109261/24*zeta[5]*zeta[7]+772/3*Pi^2*zeta[7,3]+710/9*zeta[3]^4+200*zeta[5]^2-420*zeta[3]*zeta[7]-123742009/15324309000*Pi^12-1394619/20*zeta[11]+4674/5*zeta[5,3,3]-19342/9*zeta[9,3]-1544/3*zeta[6,4,1,1]+116/875*Pi^8*zeta[3]+7720/9*Pi^2*zeta[3]*zeta[7]-386/135*Pi^4*zeta[3]*zeta[5], 916.3115984256698105823455710572686706189664852276881973250930733001786009094638375646676035243929982, 0]:
PeriodNonPhi4[8,60]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 7}, {6, 8}, {0, 6}, {0, 8}, {0, 2}, {2, 5}, {5, 8}, {4, 8}, {4, 7}, {2, 3}, {3, 4}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1600*f[3,5,3]-992*f[3,3,5]-1880*f[5,5]+3039/2*f[7,3]-2327987/32*f[11]-728*f[5,3,3]-1791/4*f[5,7]+281/4*f[7,5]-1813/9*f[9,3]+1347/2*f[3,7]+855*f[3,9]-1152*f[3,3,3,3]+116/875*Pi^8*f[3]+1440*f[3,3,3]-7418/3*f[9]-2160*f[5,3]+3024*f[3,5]-232/875*Pi^8+249187/109459350*Pi^12+793/145530*Pi^10, 136/135*Pi^4*zeta[3]*zeta[5]-2720/9*Pi^2*zeta[3]*zeta[7]+984*zeta[5,3,3]+116/875*Pi^8*zeta[3]-2592/5*zeta[3]*zeta[5,3]-164/63*Pi^6*zeta[5]-496*zeta[3]^2*zeta[5]+164/5*Pi^4*zeta[7]+7380*Pi^2*zeta[9]+3024*zeta[3]*zeta[5]+1347/2*zeta[3]*zeta[7]+5184/5*zeta[5,3]-423/7*zeta[7,3]-7849/7*zeta[5]^2+240*zeta[3]^3+136/315*Pi^6*zeta[3]^2-952/9*Pi^2*zeta[5]^2-11965/12*zeta[5]*zeta[7]+77417/27*zeta[3]*zeta[9]-136/45*Pi^4*zeta[5,3]-272/3*Pi^2*zeta[7,3]-568/9*zeta[3]^4-232/875*Pi^8+793/145530*Pi^10+249187/109459350*Pi^12-7418/3*zeta[9]-2327987/32*zeta[11]+7064/9*zeta[9,3]+544/3*zeta[6,4,1,1], 1273.947113118339244534730402290734394061322005203628369018840495325851074992060978574151141809970868, 0]:
PeriodNonPhi4[8,61]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 8}, {4, 5}, {5, 8}, {5, 7}, {6, 7}, {0, 6}, {0, 8}, {3, 8}, {2, 6}, {2, 3}, {0, 7}, {2, 7}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -88855829/15324309000*Pi^12-116/2625*Pi^8*f[3]-504*f[3,5,3]+360*f[3,3,5]-1200*f[5,5]+252*f[7,3]+116167/12*f[11]-768*f[5,3,3]+4699/2*f[5,7]+690*f[7,5]-7696/9*f[9,3]+252*f[3,7]-6077/9*f[3,9]+768*f[3,3,3,3], 20/63*Pi^6*zeta[5]-4*Pi^4*zeta[7]-900*Pi^2*zeta[9]+864/5*zeta[3]*zeta[5,3]+180*zeta[3]^2*zeta[5]-118106/27*zeta[3]*zeta[9]-50/63*Pi^6*zeta[3]^2+1750/9*Pi^2*zeta[5]^2+50/9*Pi^4*zeta[5,3]+22985/6*zeta[5]*zeta[7]+500/3*Pi^2*zeta[7,3]+538/9*zeta[3]^4-600*zeta[5]^2+252*zeta[3]*zeta[7]-88855829/15324309000*Pi^12+116167/12*zeta[11]-120*zeta[5,3,3]-12278/9*zeta[9,3]-1000/3*zeta[6,4,1,1]-116/2625*Pi^8*zeta[3]+5000/9*Pi^2*zeta[3]*zeta[7]-50/27*Pi^4*zeta[3]*zeta[5], 1058.151501686164260806778943645382778914432718805796494295509150869094776429226677585140220048068393, 0]:
PeriodNonPhi4[8,62]:=[[{2, 3}, {3, 4}, {3, 8}, {4, 8}, {4, 7}, {2, 7}, {2, 6}, {6, 7}, {1, 7}, {5, 7}, {1, 6}, {0, 6}, {0, 5}, {0, 8}, {1, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -1800*f[5,5]+378*f[7,3]-363661/40*f[11]-432*f[5,3,3]+351*f[5,7]+1863/2*f[7,5]-4996/3*f[9,3]+378*f[3,7]+1181/3*f[3,9]+1152*f[3,3,3,3]+216*f[3,3,5]+14971241/5108103000*Pi^12+216*f[3,5,3], -12/35*Pi^6*zeta[5]+108/25*Pi^4*zeta[7]+972*Pi^2*zeta[9]+108*zeta[3]^2*zeta[5]+9970/3*zeta[3]*zeta[9]+22/35*Pi^6*zeta[3]^2-154*Pi^2*zeta[5]^2-22/5*Pi^4*zeta[5,3]-333*zeta[5]*zeta[7]-132*Pi^2*zeta[7,3]+26*zeta[3]^4-900*zeta[5]^2+378*zeta[3]*zeta[7]+14971241/5108103000*Pi^12-363661/40*zeta[11]+648/5*zeta[5,3,3]+1162*zeta[9,3]+264*zeta[6,4,1,1]-440*Pi^2*zeta[3]*zeta[7]+22/15*Pi^4*zeta[3]*zeta[5], 797.8671706742264173738303903468699938211837860063419727398546454254844431623523588228462998954556106, 0]:
PeriodNonPhi4[8,63]:=[[{3, 5}, {3, 7}, {3, 8}, {5, 7}, {0, 5}, {0, 8}, {0, 6}, {6, 7}, {2, 7}, {4, 7}, {2, 6}, {1, 6}, {1, 4}, {1, 8}, {2, 8}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 2745*f[5,7]+630*f[7,5]-1134*f[9,3]-1008*f[3,9]-18952411/2554051500*Pi^12, -5802*zeta[3]*zeta[9]-36/35*Pi^6*zeta[3]^2+252*Pi^2*zeta[5]^2+36/5*Pi^4*zeta[5,3]+4641*zeta[5]*zeta[7]+216*Pi^2*zeta[7,3]+36*zeta[3]^4-18952411/2554051500*Pi^12-1772*zeta[9,3]-432*zeta[6,4,1,1]+720*Pi^2*zeta[3]*zeta[7]-12/5*Pi^4*zeta[3]*zeta[5], 688.8983612960199708142608425087004241645878076060838230346406528073870470840754183872818805470518271, 0]:
PeriodNonPhi4[8,64]:=[[{3, 4}, {3, 5}, {3, 8}, {4, 8}, {4, 6}, {5, 6}, {0, 5}, {0, 8}, {0, 7}, {6, 7}, {6, 8}, {1, 7}, {1, 8}, {1, 2}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9], 1214.106874465406158645757758908638206776204556628728371524595554060807751936218873075966694540929923, 0]:
PeriodNonPhi4[8,65]:=[[{1, 2}, {1, 7}, {1, 8}, {2, 7}, {2, 8}, {0, 7}, {0, 8}, {0, 5}, {6, 7}, {6, 8}, {3, 5}, {3, 8}, {4, 5}, {3, 6}, {4, 6}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1296*f[3,5,3]+1296*f[5,3,3]-1296*f[3,3,3]+567*f[3,7]+1296*f[3,3,5]+567*f[7,3], -216*zeta[3]^3+648*zeta[3]^2*zeta[5]+567*zeta[3]*zeta[7], 1282.984114164895403195942415431776019540579065336772391093271566220222281273187940116482551309729867, 0]:
PeriodNonPhi4[8,66]:=[[{3, 4}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {5, 6}, {6, 7}, {1, 6}, {1, 8}, {0, 1}, {0, 8}, {0, 2}, {2, 6}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,67]:=[[{4, 5}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {3, 7}, {3, 8}, {0, 3}, {0, 2}, {0, 6}, {6, 7}, {6, 8}, {1, 6}, {1, 7}, {1, 2}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,68]:=[[{4, 5}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {3, 7}, {3, 8}, {2, 3}, {0, 2}, {0, 7}, {1, 2}, {0, 6}, {1, 6}, {1, 8}, {6, 7}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,69]:=[[{4, 5}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {1, 7}, {1, 8}, {1, 6}, {6, 7}, {2, 7}, {2, 6}, {0, 6}, {0, 8}, {0, 3}, {2, 3}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,70]:=[[{3, 4}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, {2, 7}, {2, 8}, {2, 6}, {6, 7}, {5, 7}, {0, 5}, {0, 8}, {1, 5}, {0, 6}, {1, 6}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -116/875*Pi^8*f[3]+432*f[3,5,3]+3024*f[3,3,5]-2160*f[5,3,3], -116/875*Pi^8*zeta[3]+2592/5*zeta[3]*zeta[5,3]+1512*zeta[3]^2*zeta[5], 776.8486857392782841029611043421226400736413051864938089297248721191409523074981265462149749808323431, 0]:
PeriodNonPhi4[8,71]:=[[{3, 5}, {3, 6}, {3, 8}, {5, 6}, {0, 5}, {0, 8}, {0, 7}, {6, 7}, {6, 8}, {1, 7}, {1, 8}, {1, 4}, {2, 7}, {2, 4}, {2, 8}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,72]:=[[{2, 4}, {2, 5}, {2, 8}, {4, 8}, {4, 7}, {5, 7}, {5, 8}, {3, 7}, {3, 8}, {0, 3}, {6, 8}, {0, 6}, {0, 1}, {1, 6}, {1, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,73]:=[[{3, 5}, {3, 7}, {3, 8}, {5, 8}, {4, 5}, {4, 7}, {4, 8}, {0, 8}, {1, 8}, {1, 7}, {1, 6}, {0, 6}, {0, 2}, {2, 6}, {2, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,74]:=[[{3, 5}, {3, 7}, {3, 8}, {5, 7}, {4, 5}, {4, 7}, {4, 8}, {0, 7}, {0, 8}, {0, 6}, {6, 7}, {1, 6}, {1, 8}, {1, 2}, {2, 6}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,75]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 8}, {4, 5}, {2, 7}, {2, 8}, {2, 6}, {5, 6}, {1, 5}, {1, 8}, {6, 8}, {3, 6}, {1, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -3072*f[3,3,3]+7040/9*f[9]+3252*f[3,5,3]-1932*f[3,3,5]+307751099/3831077250*Pi^12+4872*f[5,3,3]+13915/4*f[5,7]+87459/4*f[7,5]-35483*f[9,3]-818*f[3,7]-4535/9*f[3,9]+1632*f[3,3,3,3]+793/24255*Pi^10-1520*f[5,5]+4258*f[7,3]-6536519/120*f[11]+232/875*Pi^8*f[3], 4696/135*Pi^4*zeta[3]*zeta[5]-93920/9*Pi^2*zeta[3]*zeta[7]+3564/5*zeta[5,3,3]+232/875*Pi^8*zeta[3]-5184/5*zeta[3]*zeta[5,3]-66/35*Pi^6*zeta[5]-966*zeta[3]^2*zeta[5]+594/25*Pi^4*zeta[7]+5346*Pi^2*zeta[9]-818*zeta[3]*zeta[7]-2538/7*zeta[7,3]-12934/7*zeta[5]^2-512*zeta[3]^3+4696/315*Pi^6*zeta[3]^2-32872/9*Pi^2*zeta[5]^2-189871/12*zeta[5]*zeta[7]+1862447/27*zeta[3]*zeta[9]-4696/45*Pi^4*zeta[5,3]-9392/3*Pi^2*zeta[7,3]-4084/9*zeta[3]^4+793/24255*Pi^10+307751099/3831077250*Pi^12+7040/9*zeta[9]-6536519/120*zeta[11]+243416/9*zeta[9,3]+18784/3*zeta[6,4,1,1], 914.3956983154534439297774845148243147346505307177584807744778977272250990630304162089693817279738675, 0]:
PeriodNonPhi4[8,76]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {7, 8}, {1, 5}, {2, 7}, {2, 8}, {2, 6}, {5, 6}, {3, 6}, {3, 8}, {4, 5}, {3, 7}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 4710*f[5,5]+2613/4*f[7,3]+1990189/80*f[11]-1332*f[5,3,3]-2463/4*f[3,7]+2286*f[3,3,5]-306*f[3,5,3]-4536*f[3,3]+11907/2*f[7]-116/875*Pi^8*f[3]+2664*f[3,3,3]-21637/12*f[9]+2214*f[5,3]-5346*f[3,5]+793/97020*Pi^10+29/75*Pi^8, 29/35*Pi^6*zeta[5]-261/25*Pi^4*zeta[7]-2349*Pi^2*zeta[9]+2592/5*zeta[3]*zeta[5,3]+1143*zeta[3]^2*zeta[5]-2268*zeta[3]^2+444*zeta[3]^3+29163/14*zeta[5]^2-5346*zeta[3]*zeta[5]-2463/4*zeta[3]*zeta[7]+29/75*Pi^8+793/97020*Pi^10+11907/2*zeta[7]-1512*zeta[5,3]-21637/12*zeta[9]-1269/14*zeta[7,3]+1990189/80*zeta[11]-1566/5*zeta[5,3,3]-116/875*Pi^8*zeta[3], 2580.709225613400084305312286672429588933939771487617183568251834417555183407908859651790877645536724, 0]:
PeriodNonPhi4[8,77]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 7}, {6, 8}, {0, 6}, {3, 7}, {3, 8}, {2, 3}, {0, 2}, {0, 5}, {5, 8}, {2, 4}, {4, 8}, {4, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -4710*f[5,5]+5550*f[7,3]-7162913/40*f[11]-11376*f[5,3,3]+897*f[3,7]+648*f[3,3,5]+648*f[3,5,3]+5760*f[3,3,3]-8600/3*f[9]-720*f[5,3]+1440*f[3,5]+793/26460*Pi^10-58/525*Pi^8, -668/105*Pi^6*zeta[5]+2004/25*Pi^4*zeta[7]+18036*Pi^2*zeta[9]+324*zeta[3]^2*zeta[5]+960*zeta[3]^3-46929/14*zeta[5]^2+1440*zeta[3]*zeta[5]+897*zeta[3]*zeta[7]-58/525*Pi^8+793/26460*Pi^10+432*zeta[5,3]-8600/3*zeta[9]-4653/14*zeta[7,3]-7162913/40*zeta[11]+12024/5*zeta[5,3,3], 1067.865703319497876835439875819492220893650664323611568076813877796013789979914475220232218937391755, 0]:
PeriodNonPhi4[8,78]:=[[{3, 5}, {5, 7}, {5, 8}, {3, 8}, {2, 3}, {0, 7}, {0, 8}, {0, 6}, {2, 6}, {2, 4}, {4, 8}, {1, 8}, {1, 6}, {1, 7}, {4, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -3072*f[3,3,3]+7040/9*f[9]-204*f[3,5,3]+793/72765*Pi^10+1524*f[3,3,5]+996139/10478160*Pi^12-5600*f[5,5]+3754*f[7,3]+24797477/120*f[11]+11880*f[5,3,3]-453*f[5,7]+92097/4*f[7,5]-86155/3*f[9,3]+2062*f[3,7]-4441/6*f[3,9]+4032*f[3,3,3,3]-232/2625*Pi^8*f[3], 1709/45*Pi^4*zeta[3]*zeta[5]-34180/3*Pi^2*zeta[3]*zeta[7]-13812/5*zeta[5,3,3]-232/2625*Pi^8*zeta[3]+1728/5*zeta[3]*zeta[5,3]+2302/315*Pi^6*zeta[5]+762*zeta[3]^2*zeta[5]-2302/25*Pi^4*zeta[7]-20718*Pi^2*zeta[9]+2062*zeta[3]*zeta[7]-846/7*zeta[7,3]-22138/7*zeta[5]^2-512*zeta[3]^3+1709/105*Pi^6*zeta[3]^2-11963/3*Pi^2*zeta[5]^2-23795*zeta[5]*zeta[7]+676084/9*zeta[3]*zeta[9]-1709/15*Pi^4*zeta[5,3]-3418*Pi^2*zeta[7,3]-1205/3*zeta[3]^4+793/72765*Pi^10+996139/10478160*Pi^12+7040/9*zeta[9]+24797477/120*zeta[11]+87451/3*zeta[9,3]+6836*zeta[6,4,1,1], 853.4809791830308182194777016274166368202089167517975379291674963226168785951190417678625393273394100, 0]:
PeriodNonPhi4[8,79]:=[[{0, 5}, {0, 6}, {0, 8}, {5, 8}, {5, 7}, {6, 7}, {3, 7}, {3, 8}, {2, 3}, {2, 6}, {1, 6}, {1, 8}, {2, 4}, {1, 7}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 464/875*Pi^8*f[3]-944496/5*f[11]+5760*f[5,3,3]-4371*f[5,7]+109017/4*f[7,5]-178741/6*f[9,3]+1388/3*f[3,9]-2304*f[3,3,3,3]-2592*f[3,3,5]+1276305941/10216206000*Pi^12+7776*f[3,5,3], -688/105*Pi^6*zeta[5]+2064/25*Pi^4*zeta[7]+18576*Pi^2*zeta[9]-10368/5*zeta[3]*zeta[5,3]-1296*zeta[3]^2*zeta[5]+1744555/18*zeta[3]*zeta[9]+2173/105*Pi^6*zeta[3]^2-15211/3*Pi^2*zeta[5]^2-2173/15*Pi^4*zeta[5,3]-35233*zeta[5]*zeta[7]-4346*Pi^2*zeta[7,3]-2461/3*zeta[3]^4+1276305941/10216206000*Pi^12-944496/5*zeta[11]+12384/5*zeta[5,3,3]+110603/3*zeta[9,3]+8692*zeta[6,4,1,1]+464/875*Pi^8*zeta[3]-43460/3*Pi^2*zeta[3]*zeta[7]+2173/45*Pi^4*zeta[3]*zeta[5], 643.1303998104103352087219562884790616944851855679204056089163082258611374644083699076048622084447584, 0]:
PeriodNonPhi4[8,80]:=[[{4, 5}, {4, 6}, {4, 8}, {5, 6}, {0, 5}, {0, 8}, {0, 7}, {6, 8}, {1, 6}, {1, 7}, {1, 8}, {2, 7}, {2, 8}, {2, 3}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 3134/3*f[3,9]+3134/3*f[9,3]+1152*f[3,3,3,3], 3134/3*zeta[3]*zeta[9]+48*zeta[3]^4, 1358.487802731767750977771964914536686872128975437781286370646656490304446962128363917650966672829767, 0]:
PeriodNonPhi4[8,81]:=[[{2, 3}, {2, 7}, {2, 8}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, {0, 4}, {5, 7}, {5, 8}, {6, 8}, {1, 5}, {0, 1}, {0, 6}, {1, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,82]:=[[{4, 5}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {1, 7}, {1, 8}, {1, 6}, {6, 7}, {3, 7}, {3, 8}, {0, 8}, {0, 6}, {0, 2}, {2, 3}, {2, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,83]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 6}, {4, 6}, {4, 7}, {3, 6}, {3, 8}, {5, 6}, {5, 8}, {2, 8}, {2, 5}, {2, 7}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2745*f[5,7]+630*f[7,5]-1134*f[9,3]-1008*f[3,9]-18952411/2554051500*Pi^12, -5802*zeta[3]*zeta[9]-36/35*Pi^6*zeta[3]^2+252*Pi^2*zeta[5]^2+36/5*Pi^4*zeta[5,3]+4641*zeta[5]*zeta[7]+216*Pi^2*zeta[7,3]+36*zeta[3]^4-18952411/2554051500*Pi^12-1772*zeta[9,3]-432*zeta[6,4,1,1]+720*Pi^2*zeta[3]*zeta[7]-12/5*Pi^4*zeta[3]*zeta[5], 688.8983612960199708142608425087004241645878076060838230346406528073870470840754183872818805470518271, 0]:
PeriodNonPhi4[8,84]:=[[{1, 2}, {1, 6}, {1, 8}, {2, 8}, {2, 7}, {4, 6}, {4, 7}, {0, 4}, {0, 8}, {0, 5}, {5, 6}, {5, 8}, {3, 6}, {3, 8}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 167875387/700*f[13]+2156*f[3,3,7]-793/20790*Pi^10*f[3]-840*f[3,5,5]-3766*f[3,7,3]+6572*f[5,3,5]-899/2625*Pi^8*f[5]-124*f[5,5,3]+12700*f[7,3,3], -793/20790*Pi^10*zeta[3]-899/2625*Pi^8*zeta[5]+44776/6615*Pi^6*zeta[7]-12728/105*Pi^4*zeta[9]-46387/2*Pi^2*zeta[11]+423*zeta[3]*zeta[7,3]+849*zeta[5]^2*zeta[3]-7412/5*zeta[5]*zeta[5,3]+1078*zeta[3]^2*zeta[7]+167875387/700*zeta[13]-11194/7*zeta[7,3,3]+237064/175*zeta[5,5,3], 508.9214815406819395034286822411094621513355565263623465744271858858116086060717204782728675403132945, -z[2]]:
PeriodNonPhi4[8,85]:=[[{0, 1}, {0, 2}, {0, 8}, {1, 8}, {1, 6}, {2, 8}, {2, 7}, {3, 6}, {3, 8}, {5, 8}, {5, 7}, {5, 6}, {4, 5}, {3, 7}, {4, 6}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 7550*f[5,7]-2170*f[7,5]-11540/3*f[9,3]-6980/3*f[3,9]+5760*f[3,3,3,3]-172310/5108103*Pi^12, -70900/3*zeta[3]*zeta[9]-32/7*Pi^6*zeta[3]^2+1120*Pi^2*zeta[5]^2+32*Pi^4*zeta[5,3]+16190*zeta[5]*zeta[7]+960*Pi^2*zeta[7,3]+400*zeta[3]^4-172310/5108103*Pi^12-7840*zeta[9,3]-1920*zeta[6,4,1,1]+3200*Pi^2*zeta[3]*zeta[7]-32/3*Pi^4*zeta[3]*zeta[5], 822.0785259191753569143677360375413587929631982854594302607577700203218580414789239151744034068833720, 0]:
PeriodNonPhi4[8,86]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 6}, {0, 4}, {0, 8}, {0, 7}, {3, 6}, {3, 8}, {5, 6}, {5, 8}, {2, 8}, {2, 5}, {2, 7}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -1800*f[5,5]+378*f[7,3]-363661/40*f[11]-432*f[5,3,3]+351*f[5,7]+1863/2*f[7,5]-4996/3*f[9,3]+378*f[3,7]+1181/3*f[3,9]+1152*f[3,3,3,3]+216*f[3,3,5]+14971241/5108103000*Pi^12+216*f[3,5,3], -12/35*Pi^6*zeta[5]+108/25*Pi^4*zeta[7]+972*Pi^2*zeta[9]+108*zeta[3]^2*zeta[5]+9970/3*zeta[3]*zeta[9]+22/35*Pi^6*zeta[3]^2-154*Pi^2*zeta[5]^2-22/5*Pi^4*zeta[5,3]-333*zeta[5]*zeta[7]-132*Pi^2*zeta[7,3]+26*zeta[3]^4-900*zeta[5]^2+378*zeta[3]*zeta[7]+14971241/5108103000*Pi^12-363661/40*zeta[11]+648/5*zeta[5,3,3]+1162*zeta[9,3]+264*zeta[6,4,1,1]-440*Pi^2*zeta[3]*zeta[7]+22/15*Pi^4*zeta[3]*zeta[5], 797.8671706742264173738303903468699938211837860063419727398546454254844431623523588228462998954556106, 0]:
PeriodNonPhi4[8,87]:=[[{0, 4}, {4, 5}, {4, 7}, {5, 7}, {5, 8}, {0, 8}, {0, 6}, {7, 8}, {3, 7}, {3, 8}, {1, 8}, {2, 7}, {1, 2}, {1, 6}, {2, 6}, {3, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 25316597/5108103000*Pi^12+116/875*Pi^8*f[3]+1008*f[3,3,3]-1823/3*f[9]-360*f[5,3]+504*f[3,5]-116/2625*Pi^8+1026*f[3,5,3]-1566*f[3,3,5]-1260*f[5,3,3]-6099/8*f[5,7]+3585/8*f[7,5]-67/2*f[9,3]-429/2*f[3,7]+3035/2*f[3,9]-864*f[3,3,3,3]+60*f[5,5]-429/2*f[7,3]-11668219/160*f[11], 2*Pi^4*zeta[3]*zeta[5]-600*Pi^2*zeta[3]*zeta[7]+4878/5*zeta[5,3,3]+116/875*Pi^8*zeta[3]-2592/5*zeta[3]*zeta[5,3]-271/105*Pi^6*zeta[5]-783*zeta[3]^2*zeta[5]+813/25*Pi^4*zeta[7]+7317*Pi^2*zeta[9]+504*zeta[3]*zeta[5]-429/2*zeta[3]*zeta[7]+864/5*zeta[5,3]+30*zeta[5]^2+168*zeta[3]^3+6/7*Pi^6*zeta[3]^2-210*Pi^2*zeta[5]^2-15795/8*zeta[5]*zeta[7]+11025/2*zeta[3]*zeta[9]-6*Pi^4*zeta[5,3]-180*Pi^2*zeta[7,3]-66*zeta[3]^4-116/2625*Pi^8+25316597/5108103000*Pi^12-1823/3*zeta[9]-11668219/160*zeta[11]+1538*zeta[9,3]+360*zeta[6,4,1,1], 1018.257343511443788863243492109340620578701138089981581015284004258283507949266509041735510030126391, 0]:
PeriodNonPhi4[8,88]:=[[{1, 3}, {1, 7}, {1, 8}, {3, 8}, {3, 6}, {5, 6}, {5, 7}, {5, 8}, {4, 5}, {4, 6}, {0, 4}, {0, 8}, {2, 6}, {0, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 57344/27*f2[1,1,3,3,5]-487424/135*f2[1,1,3,5,3]+1079296/135*f2[1,1,5,3,3]-372736/27*f2[1,3,3,3,3]-8900837709981440/59408350617*f2[1,1,11]+2082304/1377*f2[1,3,9]-2634752/189*f2[1,5,7]+36797696/3213*f2[1,7,5]+6320632576/296055*f2[1,9,3]+27776/38475*Pi^8*f2[1,1,3]+1838467302053297331743726332/10616235604386738467125359375*f2[1]*Pi^12+5133/7000*Pi^8*f[5]+793/23760*Pi^10*f[3]-50643716229952435000462980220215316020662/14709064469273175941890005601009275*f[13]-15911/2*f[3,3,7]+28315/2*f[3,5,5]-11095/4*f[3,7,3]-10279/2*f[5,3,5]+18395/2*f[5,5,3]-216003/34*f[7,3,3], -12655693597382494208/120811803602863123*zeta[[-1, 5],1,1,3,3]+24140781814843929335658444614530600192/8825438681563905565134003360605565*zeta[[-1, 9],1,3]+604502501215854874226545454079762688/756466172705477619868628859480477*zeta[[-1, 7],3,3]-12800374528598113487646313601322666496/26476316044691716695402010081816695*zeta[[-1, 5],5,3]+4917897337309686953756464001836433152/1260776954509129366447714765800795*zeta[[-1, 7],1,5]+969865204912964075520/120811803602863123*zeta[[-1, 9],1,1,1,1]-136694192810666803200/120811803602863123*zeta[[-1, 7],3,1,1,1]+40822459911224377344/120811803602863123*zeta[[-1, 5],5,1,1,1]-118354727537036974080/120811803602863123*zeta[[-1, 7],1,3,1,1]-149396930404964352/1654956213737851*zeta[[-1, 5],3,3,1,1]+27128475008834678784/120811803602863123*zeta[[-1, 5],1,5,1,1]-7081415548936654848/120811803602863123*zeta[[-1, 3],3,3,3,1]+1325978779973878978560/845682625220041861*zeta[[-1, 7],1,1,1,3]-219972622952479303680/845682625220041861*zeta[[-1, 5],3,1,1,3]+16404441902454153216/120811803602863123*zeta[[-1, 5],1,3,1,3]-27334312268750112533889415397971419392/84051796967275291096514317720053*zeta[[-1, 11],1,1]+4777111969126501456117506672843553280/252155390901825873289542953160159*zeta[[-1, 9],3,1]-1333938500511222283768471102154725888/519143451856700327360823727094445*zeta[[-1, 7],5,1]+1472648377685793536/604059018014315615*Pi^2*zeta[[-1, 5],1]*zeta[[-1, 5]]+16384/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]*zeta[[-1, 1]]-8192/51*zeta[[-1, 3],3,1]*zeta[[-1, 5]]*zeta[[-1, 1]]-148516405447160768/2612748120266277*Pi^4*zeta[[-1, 7],1]*zeta[[-1, 1]]+140222862939789248/39191221803994155*Pi^4*zeta[[-1, 5],3]*zeta[[-1, 1]]-20544641894400/1103380901*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]^2+3968758482944/3310142703*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]^2+1275104814856914259836357113749504/2796530840755079330208146592717*Pi^2*zeta[[-1, 5],3]*zeta[[-1, 3]]-6736689198268696603627792903055360/932176946918359776736048864239*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7],1]-61440/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]*zeta[[-1, 1]]+4096/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]*zeta[[-1, 1]]-2508407361781760/1697692085943*zeta[[-1, 7],1,1]*zeta[[-1, 3]]*zeta[[-1, 1]]+812083063275520/5093076257829*zeta[[-1, 5],3,1]*zeta[[-1, 3]]*zeta[[-1, 1]]+7206747677630464/5093076257829*zeta[[-1, 5],1,3]*zeta[[-1, 3]]*zeta[[-1, 1]]-361608411791435776/383920938863967*Pi^2*zeta[[-1, 9],1]*zeta[[-1, 1]]+90402102947858944/2687446572047769*Pi^2*zeta[[-1, 7],3]*zeta[[-1, 1]]-3968/12825*Pi^8*zeta[[-1, 3],1]*zeta[[-1, 1]]-581632/171*zeta[[-1, 3],1,1]*zeta[[-1, 3]]*zeta[[-1, 5]]+18520664353120/45837686320461*Pi^6*zeta[[-1, 5],1]*zeta[[-1, 1]]-19547066244055040/5093076257829*zeta[[-1, 5],1]*zeta[[-1, 3]]^2*zeta[[-1, 1]]-112432579801271629348096/60546647552628897038295*Pi^4*zeta[[-1, 5],1]*zeta[[-1, 3]]+6258203107712/2234346324525*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]^2-13583104373285632/2887774238189043*Pi^6*zeta[[-1, 3]]^2*zeta[[-1, 1]]+4797542431312/164636044965*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]^2-960692429708021281408/10279483138082716425*Pi^2*zeta[[-1, 5]]^2*zeta[[-1, 1]]+310693929342976/29791284327*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]^2+101358683778527412528670854609436672/47541024292836348613538492076189*Pi^2*zeta[[-1, 3]]^2*zeta[[-1, 5]]+1032953089792/7839811665*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]^2-4769510391841913135992832/47955769409185635375*zeta[[-1, 7]]*zeta[[-1, 5]]*zeta[[-1, 1]]+5577338047232/19039542615*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]^2-14136772756977857424896/241793795340431775*zeta[[-1, 9]]*zeta[[-1, 3]]*zeta[[-1, 1]]+297875/476*zeta[7,3,3]+3536767/5950*zeta[5,5,3]+793/23760*Pi^10*zeta[3]+5133/7000*Pi^8*zeta[5]+47747/8*zeta[5]^2*zeta[3]-59575/22491*Pi^6*zeta[7]-15911/4*zeta[3]^2*zeta[7]+7707017/21420*Pi^4*zeta[9]+28434857/816*Pi^2*zeta[11]-2961/8*zeta[3]*zeta[7,3]+19297/5*zeta[5]*zeta[5,3]-42564632416656235264/666250770667900635*Pi^4*zeta[[-1, 5]]*zeta[[-1, 3]]*zeta[[-1, 1]]-171211882273321434112/507927402117028341*Pi^2*zeta[[-1, 7]]*zeta[[-1, 3]]*zeta[[-1, 1]]+581632/171*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]*zeta[[-1, 1]]+1838467302053297331743726332/10616235604386738467125359375*zeta[[-1, 1]]*Pi^12-14796326954497457926176576512/83372733679969991221732215*Pi^4*zeta[[-1, 3]]^3-560255655977945604614881859317537357618112686337908088/109259841707840785814577607705373653584872424770094975*Pi^10*zeta[[-1, 3]]+99767034079528448/45837686320461*zeta[[-1, 3]]^4*zeta[[-1, 1]]-4678288360695374765070501463984431790007791165103009/89031675459335930366801510591374211147089582036875*Pi^8*zeta[[-1, 5]]-15061532609575482443005130745461527039768649216/88392425502057396698284294552618881642165*zeta[[-1, 5]]^2*zeta[[-1, 3]]-482163251139210801360559973686390101069150208/3618403383125156589988245975838199833305*zeta[[-1, 3]]^2*zeta[[-1, 7]]-13191588657453130162589926825799321238653809148248/20826122914464545115041289027222037695225633225*Pi^6*zeta[[-1, 7]]+3968/12825*Pi^8*zeta[[-1, 3],1,1]-610071829948346879195357081840540148017168845808024/108380843738539979680316912284522849230255846375*Pi^4*zeta[[-1, 9]]-4450418854990720/59408350617*zeta[[-1, 11]]*zeta[[-1, 1]]^2-117582638062679650115797674213274782912114814315936/1572914266629548147116075206707135072884150815*Pi^2*zeta[[-1, 11]]+26624/27*zeta[[-1, 3],1]*zeta[[-1, 3]]^3+237064503719936/565897361981*zeta[[-1, 5],1]^2*zeta[[-1, 1]]+988726062295507360/3261918697277304321*Pi^6*zeta[[-1, 5],1,1]-2200246207717217790967808/4787409341370656975121*zeta[[-1, 5],1,1]*zeta[[-1, 3]]^2+149504/153*zeta[[-1, 3],3,1]*zeta[[-1, 3]]^2+75934161584294965248/120811803602863123*zeta[[-1, 5],1,1]*zeta[[-1, 5],1]+43251185975448410773504/7611143626980376749*zeta[[-1, 7]]*zeta[[-1, 5],1]+61440/19*zeta[[-1, 7],1]*zeta[[-1, 3],1,1]-4096/19*zeta[[-1, 5],3]*zeta[[-1, 3],1,1]-16384/17*zeta[[-1, 5],1,1,1]*zeta[[-1, 5]]+8192/51*zeta[[-1, 3],3,1,1]*zeta[[-1, 5]]-18454603095820496139827757100824936863744/1509150014547427851637914574663551615*zeta[[-1, 5],3]*zeta[[-1, 5]]+89518337401711311518075902317151995023872/503050004849142617212638191554517205*zeta[[-1, 5]]*zeta[[-1, 7],1]-972586058484432231808/981837527880468600621*Pi^4*zeta[[-1, 5],3,1]+46751375598276360896/140262503982924085803*Pi^4*zeta[[-1, 5],1,3]+2210891096626150071680/327279175960156200207*Pi^4*zeta[[-1, 7],1,1]-297472/459*zeta[[-1, 9]]*zeta[[-1, 3],1]-4096/111*zeta[[-1, 3],3,3,1]*zeta[[-1, 3]]-360063273873935997476864/93870771399424646571*zeta[[-1, 5],1,1,3]*zeta[[-1, 3]]+382725944723851034624/4470036733305935551*zeta[[-1, 5],1,3,1]*zeta[[-1, 3]]+4591282386538872971264/4470036733305935551*zeta[[-1, 5],3,1,1]*zeta[[-1, 3]]-58437294243855595806720/4470036733305935551*zeta[[-1, 7],1,1,1]*zeta[[-1, 3]]-8978883360331936903260050248138683822957568/1550744307053638538566391132502085642845*zeta[[-1, 7],3]*zeta[[-1, 3]]+656073977712462429437274748573696305209344/1995809918987951787086732474262658485*zeta[[-1, 3]]*zeta[[-1, 9],1]+46995850359049510462168872960/7015865090040113622916517*Pi^2*zeta[[-1, 9],1,1]-44041909788766643615429381120/49111055630280795360415619*Pi^2*zeta[[-1, 7],3,1]-33172566934125695257065977600/49111055630280795360415619*Pi^2*zeta[[-1, 7],1,3]+12917178879601706399954865152/49111055630280795360415619*Pi^2*zeta[[-1, 5],5,1]+2737157943121866582066395392/49111055630280795360415619*Pi^2*zeta[[-1, 5],3,3]+144595169280/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]^2-142656153600/58072679*zeta[[-1, 7],3,1]*zeta[[-1, 1]]^2-105777792000/58072679*zeta[[-1, 7],1,3]*zeta[[-1, 1]]^2+42602944512/58072679*zeta[[-1, 5],5,1]*zeta[[-1, 1]]^2+28532921344/174218037*zeta[[-1, 5],3,3]*zeta[[-1, 1]]^2+31206826147840/80842480283*zeta[[-1, 9],1,1,1]*zeta[[-1, 1]]-40359840071680/80842480283*zeta[[-1, 7],3,1,1]*zeta[[-1, 1]]-177826422845440/565897361981*zeta[[-1, 7],1,3,1]*zeta[[-1, 1]]-691172937912320/565897361981*zeta[[-1, 7],1,1,3]*zeta[[-1, 1]]+15698124226560/80842480283*zeta[[-1, 5],5,1,1]*zeta[[-1, 1]]+35565284569088/1697692085943*zeta[[-1, 5],3,3,1]*zeta[[-1, 1]]+11589130203136/565897361981*zeta[[-1, 5],3,1,3]*zeta[[-1, 1]]-237064503719936/1697692085943*zeta[[-1, 5],1,3,3]*zeta[[-1, 1]]+1848675006123884274688/26865977260047975*zeta[[-1, 11],1]*zeta[[-1, 1]]+76460925905204108032/16119586356028785*zeta[[-1, 9],3]*zeta[[-1, 1]]-337924608771800206592/402989658900719625*zeta[[-1, 7],5]*zeta[[-1, 1]]-50643716229952435000462980220215316020662/14709064469273175941890005601009275*zeta[13], 520.4708335026517395481584622768998757335538410584358575487579636956792220592495597972067614886427971, -z[2]]:
PeriodNonPhi4[8,89]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 8}, {2, 4}, {2, 6}, {2, 7}, {7, 8}, {3, 6}, {3, 8}, {5, 8}, {0, 6}, {5, 7}, {0, 5}, {0, 7}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 400*f[5,5]-420*f[7,3]-1394619/20*f[11]-1100*f[5,3,3]+20175/8*f[5,7]+2755/8*f[7,5]-1573/9*f[9,3]-420*f[3,7]-3154/3*f[3,9]+864*f[3,3,3,3]-1610*f[3,3,5]+982*f[3,5,3]+116/875*Pi^8*f[3]-123742009/15324309000*Pi^12, -779/315*Pi^6*zeta[5]+779/25*Pi^4*zeta[7]+7011*Pi^2*zeta[9]-2592/5*zeta[3]*zeta[5,3]-805*zeta[3]^2*zeta[5]-182593/27*zeta[3]*zeta[9]-386/315*Pi^6*zeta[3]^2+2702/9*Pi^2*zeta[5]^2+386/45*Pi^4*zeta[5,3]+109261/24*zeta[5]*zeta[7]+772/3*Pi^2*zeta[7,3]+710/9*zeta[3]^4+200*zeta[5]^2-420*zeta[3]*zeta[7]-123742009/15324309000*Pi^12-1394619/20*zeta[11]+4674/5*zeta[5,3,3]-19342/9*zeta[9,3]-1544/3*zeta[6,4,1,1]+116/875*Pi^8*zeta[3]+7720/9*Pi^2*zeta[3]*zeta[7]-386/135*Pi^4*zeta[3]*zeta[5], 916.3115984256698105823455710572686706189664852276881973250930733001786009094638375646676035243929982, 0]:
PeriodNonPhi4[8,90]:=[[{0, 1}, {0, 5}, {0, 6}, {1, 6}, {1, 8}, {5, 8}, {5, 7}, {7, 8}, {3, 6}, {3, 8}, {4, 8}, {2, 6}, {4, 7}, {2, 4}, {2, 7}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1600*f[3,5,3]-992*f[3,3,5]-1880*f[5,5]+3039/2*f[7,3]-2327987/32*f[11]-728*f[5,3,3]-1791/4*f[5,7]+281/4*f[7,5]-1813/9*f[9,3]+1347/2*f[3,7]+855*f[3,9]-1152*f[3,3,3,3]+116/875*Pi^8*f[3]+1440*f[3,3,3]-7418/3*f[9]-2160*f[5,3]+3024*f[3,5]-232/875*Pi^8+249187/109459350*Pi^12+793/145530*Pi^10, 136/135*Pi^4*zeta[3]*zeta[5]-2720/9*Pi^2*zeta[3]*zeta[7]+984*zeta[5,3,3]+116/875*Pi^8*zeta[3]-2592/5*zeta[3]*zeta[5,3]-164/63*Pi^6*zeta[5]-496*zeta[3]^2*zeta[5]+164/5*Pi^4*zeta[7]+7380*Pi^2*zeta[9]+3024*zeta[3]*zeta[5]+1347/2*zeta[3]*zeta[7]+5184/5*zeta[5,3]-423/7*zeta[7,3]-7849/7*zeta[5]^2+240*zeta[3]^3+136/315*Pi^6*zeta[3]^2-952/9*Pi^2*zeta[5]^2-11965/12*zeta[5]*zeta[7]+77417/27*zeta[3]*zeta[9]-136/45*Pi^4*zeta[5,3]-272/3*Pi^2*zeta[7,3]-568/9*zeta[3]^4-232/875*Pi^8+793/145530*Pi^10+249187/109459350*Pi^12-7418/3*zeta[9]-2327987/32*zeta[11]+7064/9*zeta[9,3]+544/3*zeta[6,4,1,1], 1273.947113118339244534730402290734394061322005203628369018840495325851074992060978574151141809970868, 0]:
PeriodNonPhi4[8,91]:=[[{0, 1}, {1, 6}, {1, 8}, {0, 8}, {0, 5}, {2, 5}, {2, 8}, {2, 7}, {5, 7}, {4, 5}, {4, 8}, {3, 8}, {3, 6}, {3, 7}, {4, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 167875387/700*f[13]+2156*f[3,3,7]-793/20790*Pi^10*f[3]-840*f[3,5,5]-3766*f[3,7,3]+6572*f[5,3,5]-899/2625*Pi^8*f[5]-124*f[5,5,3]+12700*f[7,3,3], -793/20790*Pi^10*zeta[3]-899/2625*Pi^8*zeta[5]+44776/6615*Pi^6*zeta[7]-12728/105*Pi^4*zeta[9]-46387/2*Pi^2*zeta[11]+423*zeta[3]*zeta[7,3]+849*zeta[5]^2*zeta[3]-7412/5*zeta[5]*zeta[5,3]+1078*zeta[3]^2*zeta[7]+167875387/700*zeta[13]-11194/7*zeta[7,3,3]+237064/175*zeta[5,5,3], 508.9214815406819395034286822411094621513355565263623465744271858858116086060717204782728675403132945, -z[2]]:
PeriodNonPhi4[8,92]:=[[{0, 4}, {4, 5}, {4, 6}, {0, 6}, {0, 8}, {5, 6}, {1, 6}, {1, 8}, {1, 7}, {5, 7}, {5, 8}, {2, 7}, {2, 8}, {2, 3}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,93]:=[[{0, 4}, {4, 5}, {4, 7}, {0, 7}, {0, 6}, {5, 7}, {5, 8}, {7, 8}, {3, 7}, {3, 6}, {3, 8}, {1, 6}, {1, 8}, {1, 2}, {2, 6}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 3134/3*f[3,9]+3134/3*f[9,3]+1152*f[3,3,3,3], 3134/3*zeta[3]*zeta[9]+48*zeta[3]^4, 1358.487802731767750977771964914536686872128975437781286370646656490304446962128363917650966672829767, 0]:
PeriodNonPhi4[8,94]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 6}, {1, 8}, {4, 6}, {4, 8}, {4, 5}, {6, 7}, {5, 7}, {2, 5}, {2, 8}, {3, 5}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -116/875*Pi^8*f[3]+432*f[3,5,3]+3024*f[3,3,5]-2160*f[5,3,3], -116/875*Pi^8*zeta[3]+2592/5*zeta[3]*zeta[5,3]+1512*zeta[3]^2*zeta[5], 776.8486857392782841029611043421226400736413051864938089297248721191409523074981265462149749808323431, 0]:
PeriodNonPhi4[8,95]:=[[{3, 5}, {3, 6}, {3, 8}, {5, 8}, {5, 6}, {5, 7}, {0, 7}, {0, 8}, {0, 4}, {4, 6}, {1, 4}, {1, 8}, {2, 6}, {1, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 464/875*Pi^8*f[3]-944496/5*f[11]+5760*f[5,3,3]-4371*f[5,7]+109017/4*f[7,5]-178741/6*f[9,3]+1388/3*f[3,9]-2304*f[3,3,3,3]-2592*f[3,3,5]+1276305941/10216206000*Pi^12+7776*f[3,5,3], -688/105*Pi^6*zeta[5]+2064/25*Pi^4*zeta[7]+18576*Pi^2*zeta[9]-10368/5*zeta[3]*zeta[5,3]-1296*zeta[3]^2*zeta[5]+1744555/18*zeta[3]*zeta[9]+2173/105*Pi^6*zeta[3]^2-15211/3*Pi^2*zeta[5]^2-2173/15*Pi^4*zeta[5,3]-35233*zeta[5]*zeta[7]-4346*Pi^2*zeta[7,3]-2461/3*zeta[3]^4+1276305941/10216206000*Pi^12-944496/5*zeta[11]+12384/5*zeta[5,3,3]+110603/3*zeta[9,3]+8692*zeta[6,4,1,1]+464/875*Pi^8*zeta[3]-43460/3*Pi^2*zeta[3]*zeta[7]+2173/45*Pi^4*zeta[3]*zeta[5], 643.1303998104103352087219562884790616944851855679204056089163082258611374644083699076048622084447584, 0]:
PeriodNonPhi4[8,96]:=[[{0, 5}, {5, 7}, {5, 8}, {0, 7}, {0, 6}, {7, 8}, {1, 6}, {1, 8}, {1, 4}, {4, 7}, {2, 4}, {2, 8}, {3, 7}, {2, 6}, {3, 6}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -3072*f[3,3,3]+7040/9*f[9]-204*f[3,5,3]+793/72765*Pi^10+1524*f[3,3,5]+996139/10478160*Pi^12-5600*f[5,5]+3754*f[7,3]+24797477/120*f[11]+11880*f[5,3,3]-453*f[5,7]+92097/4*f[7,5]-86155/3*f[9,3]+2062*f[3,7]-4441/6*f[3,9]+4032*f[3,3,3,3]-232/2625*Pi^8*f[3], 1709/45*Pi^4*zeta[3]*zeta[5]-34180/3*Pi^2*zeta[3]*zeta[7]-13812/5*zeta[5,3,3]-232/2625*Pi^8*zeta[3]+1728/5*zeta[3]*zeta[5,3]+2302/315*Pi^6*zeta[5]+762*zeta[3]^2*zeta[5]-2302/25*Pi^4*zeta[7]-20718*Pi^2*zeta[9]+2062*zeta[3]*zeta[7]-846/7*zeta[7,3]-22138/7*zeta[5]^2-512*zeta[3]^3+1709/105*Pi^6*zeta[3]^2-11963/3*Pi^2*zeta[5]^2-23795*zeta[5]*zeta[7]+676084/9*zeta[3]*zeta[9]-1709/15*Pi^4*zeta[5,3]-3418*Pi^2*zeta[7,3]-1205/3*zeta[3]^4+793/72765*Pi^10+996139/10478160*Pi^12+7040/9*zeta[9]+24797477/120*zeta[11]+87451/3*zeta[9,3]+6836*zeta[6,4,1,1], 853.4809791830308182194777016274166368202089167517975379291674963226168785951190417678625393273394100, 0]:
PeriodNonPhi4[8,97]:=[[{1, 2}, {1, 6}, {1, 7}, {2, 6}, {2, 8}, {7, 8}, {4, 7}, {4, 8}, {0, 4}, {0, 6}, {0, 5}, {5, 8}, {3, 6}, {3, 8}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -4710*f[5,5]+5550*f[7,3]-7162913/40*f[11]-11376*f[5,3,3]+897*f[3,7]+648*f[3,3,5]+648*f[3,5,3]+5760*f[3,3,3]-8600/3*f[9]-720*f[5,3]+1440*f[3,5]+793/26460*Pi^10-58/525*Pi^8, -668/105*Pi^6*zeta[5]+2004/25*Pi^4*zeta[7]+18036*Pi^2*zeta[9]+324*zeta[3]^2*zeta[5]+960*zeta[3]^3-46929/14*zeta[5]^2+1440*zeta[3]*zeta[5]+897*zeta[3]*zeta[7]-58/525*Pi^8+793/26460*Pi^10+432*zeta[5,3]-8600/3*zeta[9]-4653/14*zeta[7,3]-7162913/40*zeta[11]+12024/5*zeta[5,3,3], 1067.865703319497876835439875819492220893650664323611568076813877796013789979914475220232218937391755, 0]:
PeriodNonPhi4[8,98]:=[[{0, 1}, {0, 6}, {0, 7}, {1, 6}, {1, 8}, {6, 7}, {6, 8}, {3, 7}, {3, 8}, {2, 3}, {2, 4}, {4, 8}, {2, 5}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,99]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 7}, {1, 8}, {5, 7}, {6, 7}, {2, 5}, {2, 6}, {2, 8}, {3, 5}, {3, 8}, {4, 5}, {3, 6}, {4, 6}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 51840*f[5,3,3]+10368*f[3,5,3]-31104*f[3,3,5]+1856/875*Pi^8*f[3], -41472/5*zeta[3]*zeta[5,3]-15552*zeta[3]^2*zeta[5]+1856/875*Pi^8*zeta[3], 515.7262754487112300878787391490005455223335890551731625376295220644308476506977847007336930316808908, 0]:
PeriodNonPhi4[8,100]:=[[{0, 4}, {0, 5}, {0, 8}, {4, 5}, {4, 6}, {5, 8}, {5, 7}, {1, 6}, {1, 7}, {1, 8}, {2, 6}, {2, 8}, {3, 6}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -5592637/51081030*Pi^12+585*f[5,7]-25137*f[7,5]+41238*f[9,3]-1830*f[3,9], -94514*zeta[3]*zeta[9]-696/35*Pi^6*zeta[3]^2+4872*Pi^2*zeta[5]^2+696/5*Pi^4*zeta[5,3]+27129*zeta[5]*zeta[7]+4176*Pi^2*zeta[7,3]+696*zeta[3]^4-5592637/51081030*Pi^12-35944*zeta[9,3]-8352*zeta[6,4,1,1]+13920*Pi^2*zeta[3]*zeta[7]-232/5*Pi^4*zeta[3]*zeta[5], 538.1196540874985014228738131052773038513907479867691423233352335036105502907697898171508840383174424, 0]:
PeriodNonPhi4[8,101]:=[[{0, 5}, {0, 7}, {0, 8}, {7, 8}, {1, 5}, {1, 8}, {1, 6}, {3, 5}, {3, 8}, {3, 4}, {6, 7}, {6, 8}, {2, 6}, {2, 8}, {2, 4}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,102]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {7, 8}, {1, 6}, {1, 8}, {1, 4}, {5, 6}, {5, 7}, {2, 7}, {2, 8}, {3, 5}, {2, 4}, {3, 4}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,103]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {7, 8}, {1, 6}, {1, 8}, {1, 4}, {2, 6}, {2, 8}, {2, 5}, {5, 7}, {3, 5}, {3, 8}, {3, 4}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,104]:=[[{1, 4}, {1, 5}, {1, 8}, {5, 8}, {0, 4}, {0, 8}, {0, 7}, {4, 6}, {5, 6}, {2, 5}, {2, 8}, {3, 8}, {3, 6}, {2, 7}, {3, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,105]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {1, 7}, {1, 8}, {1, 3}, {3, 6}, {3, 5}, {4, 6}, {4, 5}, {5, 8}, {2, 4}, {2, 8}, {2, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -z[2]]:
PeriodNonPhi4[8,106]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 8}, {3, 6}, {3, 7}, {3, 4}, {5, 6}, {4, 5}, {0, 4}, {0, 8}, {5, 8}, {2, 5}, {0, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,107]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {7, 8}, {3, 7}, {3, 8}, {1, 3}, {1, 6}, {1, 5}, {2, 6}, {4, 7}, {2, 4}, {2, 5}, {4, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,108]:=[[{2, 3}, {3, 7}, {3, 8}, {7, 8}, {4, 7}, {4, 8}, {0, 4}, {0, 2}, {0, 6}, {1, 2}, {1, 6}, {6, 8}, {1, 5}, {5, 8}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,109]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 7}, {7, 8}, {0, 6}, {0, 8}, {0, 5}, {2, 6}, {2, 5}, {2, 4}, {4, 8}, {3, 5}, {3, 8}, {3, 7}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,110]:=[[{2, 5}, {2, 7}, {2, 8}, {5, 8}, {0, 7}, {0, 8}, {0, 4}, {4, 5}, {1, 4}, {1, 8}, {3, 8}, {1, 6}, {3, 6}, {3, 7}, {5, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,111]:=[[{2, 6}, {2, 7}, {2, 8}, {6, 7}, {7, 8}, {0, 6}, {0, 8}, {0, 5}, {1, 6}, {1, 8}, {1, 4}, {5, 7}, {3, 7}, {3, 8}, {3, 4}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,112]:=[[{2, 3}, {2, 5}, {2, 8}, {5, 8}, {0, 3}, {0, 8}, {0, 7}, {3, 6}, {5, 7}, {4, 5}, {4, 6}, {6, 8}, {1, 4}, {1, 8}, {1, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,113]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {3, 6}, {3, 7}, {3, 4}, {5, 6}, {5, 7}, {1, 7}, {1, 8}, {5, 8}, {2, 5}, {1, 4}, {2, 4}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,114]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {3, 6}, {3, 7}, {2, 3}, {2, 8}, {2, 4}, {5, 6}, {4, 5}, {5, 8}, {1, 4}, {1, 8}, {1, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,115]:=[[{1, 2}, {1, 6}, {1, 8}, {6, 8}, {2, 3}, {2, 5}, {5, 8}, {5, 7}, {3, 7}, {0, 3}, {6, 7}, {7, 8}, {4, 7}, {0, 6}, {0, 4}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,116]:=[[{0, 4}, {4, 7}, {4, 8}, {7, 8}, {0, 2}, {0, 6}, {2, 8}, {2, 3}, {3, 7}, {1, 3}, {1, 6}, {6, 8}, {1, 5}, {5, 8}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,117]:=[[{0, 3}, {0, 7}, {0, 8}, {2, 3}, {2, 8}, {2, 4}, {3, 5}, {5, 7}, {5, 8}, {5, 6}, {4, 6}, {6, 8}, {1, 4}, {1, 8}, {1, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -280*f[7,5]-280*f[5,7]+1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9]-280*zeta[5]*zeta[7], 921.3429757385047453565802223557702597517229761084626491741354101906222027768862975594269273117126243, 0]:
PeriodNonPhi4[8,118]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {2, 6}, {2, 8}, {2, 4}, {5, 6}, {5, 8}, {1, 8}, {1, 7}, {5, 7}, {3, 5}, {1, 4}, {3, 4}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,119]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {2, 6}, {2, 8}, {2, 4}, {3, 6}, {3, 7}, {3, 5}, {4, 5}, {5, 8}, {1, 4}, {1, 8}, {1, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,120]:=[[{0, 4}, {0, 5}, {0, 8}, {5, 8}, {1, 4}, {1, 8}, {1, 6}, {2, 4}, {2, 8}, {2, 7}, {5, 7}, {3, 8}, {3, 6}, {3, 7}, {5, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,121]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 7}, {7, 8}, {0, 6}, {0, 8}, {0, 5}, {2, 6}, {2, 7}, {2, 3}, {3, 8}, {4, 7}, {3, 5}, {4, 5}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,122]:=[[{0, 2}, {0, 4}, {0, 8}, {2, 8}, {2, 7}, {1, 4}, {1, 8}, {1, 6}, {4, 5}, {5, 6}, {5, 8}, {3, 8}, {3, 6}, {3, 7}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 108*f[3,5,3]+108*f[3,3,5]+189*f[3,7]-203*f[3,9]-1728*f[3,3,3,3]-900*f[5,5]+189*f[7,3]-363661/80*f[11]-216*f[5,3,3]+4117/4*f[5,7]+4117/4*f[7,5]-203*f[9,3], -6/35*Pi^6*zeta[5]+54/25*Pi^4*zeta[7]+486*Pi^2*zeta[9]+54*zeta[3]^2*zeta[5]-203*zeta[3]*zeta[9]+4117/4*zeta[5]*zeta[7]-72*zeta[3]^4-450*zeta[5]^2+189*zeta[3]*zeta[7]-363661/80*zeta[11]+324/5*zeta[5,3,3], 807.0489160151473504216848839309015057981181643332467748493988584722693810658168067228131291452130207, 0]:
PeriodNonPhi4[8,123]:=[[{3, 4}, {3, 5}, {3, 8}, {4, 8}, {4, 7}, {7, 8}, {0, 5}, {0, 8}, {0, 6}, {1, 8}, {1, 7}, {2, 5}, {2, 6}, {1, 6}, {2, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 160*f[3,5,3]+160*f[3,3,5]-800*f[5,5]+13204/3*f[11]+400*f[5,3,3]+2843/2*f[5,7]+2843/2*f[7,5]-2945/9*f[9,3]-2945/9*f[3,9]-384*f[3,3,3,3], 8/63*Pi^6*zeta[5]-8/5*Pi^4*zeta[7]-360*Pi^2*zeta[9]+80*zeta[3]^2*zeta[5]-2945/9*zeta[3]*zeta[9]+2843/2*zeta[5]*zeta[7]-16*zeta[3]^4-400*zeta[5]^2+13204/3*zeta[11]-48*zeta[5,3,3], 1561.251026769613438367056720182367685081246638534065562648320534525808230488237201940588984327429727, 0]:
PeriodNonPhi4[8,124]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {7, 8}, {2, 6}, {2, 7}, {3, 7}, {1, 6}, {1, 8}, {1, 4}, {4, 8}, {2, 5}, {3, 8}, {3, 5}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,125]:=[[{2, 3}, {2, 4}, {2, 8}, {3, 8}, {3, 5}, {0, 4}, {0, 8}, {0, 6}, {4, 7}, {5, 7}, {6, 8}, {7, 8}, {1, 5}, {1, 8}, {1, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1400*f[5,7]+1400*f[7,5], 1400*zeta[5]*zeta[7], 1463.819493634507066445887682764339735122407902601328611752300719350927745796662877582698836146086494, 0]:
PeriodNonPhi4[8,126]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 8}, {1, 5}, {6, 8}, {2, 6}, {2, 8}, {2, 4}, {6, 7}, {4, 7}, {7, 8}, {3, 4}, {3, 8}, {3, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -320*f[3,5,3]-320*f[3,3,5]-800*f[5,5]+15508*f[11]+640*f[5,3,3]+240*f[5,7]+240*f[7,5]+720*f[9,3]+720*f[3,9], 32/63*Pi^6*zeta[5]-32/5*Pi^4*zeta[7]-1440*Pi^2*zeta[9]-160*zeta[3]^2*zeta[5]+720*zeta[3]*zeta[9]+240*zeta[5]*zeta[7]-400*zeta[5]^2+15508*zeta[11]-192*zeta[5,3,3], 1600.816537173410804001992199896202681899327907352524091073498256479367075714420877666925098022778752, 0]:
PeriodNonPhi4[8,127]:=[[{0, 5}, {0, 7}, {0, 8}, {5, 7}, {5, 8}, {4, 5}, {1, 7}, {1, 8}, {1, 3}, {6, 7}, {3, 6}, {6, 8}, {2, 3}, {2, 8}, {2, 4}, {4, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -86155/10216206*Pi^12+2095/2*f[5,7]-2765/2*f[7,5]+1171/3*f[9,3]+2311/3*f[3,9]-288*f[3,3,3,3], -13669/3*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+6415/2*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+28*zeta[3]^4-86155/10216206*Pi^12-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 805.3473885075099739727415538185746087726949567579216701644803181268229282378132785018514020962671983, 0]:
PeriodNonPhi4[8,128]:=[[{1, 5}, {1, 7}, {1, 8}, {5, 7}, {5, 8}, {4, 5}, {0, 7}, {0, 8}, {0, 6}, {3, 7}, {3, 6}, {6, 8}, {2, 6}, {2, 8}, {2, 4}, {3, 4}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -86155/10216206*Pi^12+2095/2*f[5,7]-2765/2*f[7,5]+1171/3*f[9,3]+2311/3*f[3,9]-288*f[3,3,3,3], -13669/3*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+6415/2*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+28*zeta[3]^4-86155/10216206*Pi^12-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 805.3473885075099739727415538185746087726949567579216701644803181268229282378132785018514020962671983, 0]:
PeriodNonPhi4[8,129]:=[[{1, 3}, {1, 7}, {1, 8}, {3, 7}, {3, 4}, {0, 7}, {0, 8}, {0, 6}, {5, 7}, {4, 5}, {5, 8}, {2, 4}, {2, 6}, {2, 8}, {5, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,130]:=[[{1, 2}, {2, 4}, {2, 8}, {4, 8}, {4, 7}, {7, 8}, {1, 3}, {1, 6}, {3, 7}, {0, 3}, {0, 6}, {6, 8}, {0, 5}, {5, 8}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 160*f[3,5,3]+160*f[3,3,5]-800*f[5,5]+13204/3*f[11]+400*f[5,3,3]+2843/2*f[5,7]+2843/2*f[7,5]-2945/9*f[9,3]-2945/9*f[3,9]-384*f[3,3,3,3], 8/63*Pi^6*zeta[5]-8/5*Pi^4*zeta[7]-360*Pi^2*zeta[9]+80*zeta[3]^2*zeta[5]-2945/9*zeta[3]*zeta[9]+2843/2*zeta[5]*zeta[7]-16*zeta[3]^4-400*zeta[5]^2+13204/3*zeta[11]-48*zeta[5,3,3], 1561.251026769613438367056720182367685081246638534065562648320534525808230488237201940588984327429727, 0]:
PeriodNonPhi4[8,131]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 3}, {3, 5}, {3, 6}, {5, 7}, {5, 8}, {4, 5}, {4, 6}, {6, 8}, {1, 4}, {1, 8}, {1, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -203/500*Pi^8*f[5]+793/83160*Pi^10*f[3]-1949696/135*f2[1,1,3,5,3]+4317184/135*f2[1,1,5,3,3]-57344/3*f2[1,3,3,3,3]+982016/459*f2[1,3,9]-35603350839925760/59408350617*f2[1,1,11]-3682304/315*f2[1,5,7]+6803968/3213*f2[1,7,5]+693767168/10965*f2[1,9,3]+229376/27*f2[1,1,3,3,5]+111104/38475*Pi^8*f2[1,1,3]+3521447031649250116982638126643/61913886044783458740275095875000*f2[1]*Pi^12-130609701548137115592082360578063886356046669/19768982646703148465900167527756465600*f[13]-2877/2*f[3,3,7]+2065*f[3,5,5]+42*f[3,7,3]+1855*f[5,3,5]-6083*f[5,5,3]-72779/17*f[7,3,3], -28432370768577585152/120811803602863123*zeta[[-1, 5],1,1,3,3]+9947930934067954303225252312073765888/1260776954509129366447714765800795*zeta[[-1, 9],1,3]+46099282354133764874735242020196258304/37066842462568403373562814114543373*zeta[[-1, 7],3,3]-138046488746748231026785991545323974656/185334212312842016867814070572716865*zeta[[-1, 5],5,3]+488371462930035570393543368477104566784/61778070770947338955938023524238955*zeta[[-1, 7],1,5]+2308739753840459120640/120811803602863123*zeta[[-1, 9],1,1,1,1]-2277779642198920396800/845682625220041861*zeta[[-1, 7],3,1,1,1]+680237881495522246656/845682625220041861*zeta[[-1, 5],5,1,1,1]-1976187202350477189120/845682625220041861*zeta[[-1, 7],1,3,1,1]-2554050014035550208/11584693496164957*zeta[[-1, 5],3,3,1,1]+141814347735031529472/120811803602863123*zeta[[-1, 5],1,5,1,1]-18155472821373001728/120811803602863123*zeta[[-1, 3],3,3,3,1]+18907888144762914693120/5919778376540293027*zeta[[-1, 7],1,1,1,3]-3487866127919916490752/5919778376540293027*zeta[[-1, 5],3,1,1,3]+487104430888322088960/845682625220041861*zeta[[-1, 5],1,3,1,3]-426980012564155677477193787960515137536/588362578770927037675600224040371*zeta[[-1, 11],1,1]+75500909739769631656868737445195238400/1765087736312781113026800672121113*zeta[[-1, 9],3,1]-21123672525627753045802511184687582208/3634004162996902291525766089661115*zeta[[-1, 7],5,1]+140341978289902611456/4228413126100209305*Pi^2*zeta[[-1, 5],1]*zeta[[-1, 5]]+65536/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]*zeta[[-1, 1]]-32768/51*zeta[[-1, 3],3,1]*zeta[[-1, 5]]*zeta[[-1, 1]]-594065621788643072/2612748120266277*Pi^4*zeta[[-1, 7],1]*zeta[[-1, 1]]+560891451759156992/39191221803994155*Pi^4*zeta[[-1, 5],3]*zeta[[-1, 1]]-82178567577600/1103380901*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]^2+15875033931776/3310142703*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]^2+453120726417704504862351151107252224/567695760673281104032253758321551*Pi^2*zeta[[-1, 5],3]*zeta[[-1, 3]]-2478046767851139771523901704792145920/189231920224427034677417919440517*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7],1]-245760/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]*zeta[[-1, 1]]+16384/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]*zeta[[-1, 1]]-10033629447127040/1697692085943*zeta[[-1, 7],1,1]*zeta[[-1, 3]]*zeta[[-1, 1]]+3248332253102080/5093076257829*zeta[[-1, 5],3,1]*zeta[[-1, 3]]*zeta[[-1, 1]]+28826990710521856/5093076257829*zeta[[-1, 5],1,3]*zeta[[-1, 3]]*zeta[[-1, 1]]-1446433647165743104/383920938863967*Pi^2*zeta[[-1, 9],1]*zeta[[-1, 1]]+361608411791435776/2687446572047769*Pi^2*zeta[[-1, 7],3]*zeta[[-1, 1]]-15872/12825*Pi^8*zeta[[-1, 3],1]*zeta[[-1, 1]]-2326528/171*zeta[[-1, 3],1,1]*zeta[[-1, 3]]*zeta[[-1, 5]]+74082657412480/45837686320461*Pi^6*zeta[[-1, 5],1]*zeta[[-1, 1]]-78188264976220160/5093076257829*zeta[[-1, 5],1]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+55483050005266296301898752/1755852779026238014110555*Pi^4*zeta[[-1, 5],1]*zeta[[-1, 3]]+25032812430848/2234346324525*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]^2-54332417493142528/2887774238189043*Pi^6*zeta[[-1, 3]]^2*zeta[[-1, 1]]+19190169725248/164636044965*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]^2-3842769718832085125632/10279483138082716425*Pi^2*zeta[[-1, 5]]^2*zeta[[-1, 1]]+1242775717371904/29791284327*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]^2+313088667452174829413373727304216756224/48254139657228893842741569457331835*Pi^2*zeta[[-1, 3]]^2*zeta[[-1, 5]]+4131812359168/7839811665*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]^2-316114502455440373956608/15985256469728545125*zeta[[-1, 7]]*zeta[[-1, 5]]*zeta[[-1, 1]]+22309352188928/19039542615*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]^2+17445235359214910006272/1370164840262446725*zeta[[-1, 9]]*zeta[[-1, 3]]*zeta[[-1, 1]]+28189/68*zeta[7,3,3]-685587/850*zeta[5,5,3]+793/83160*Pi^10*zeta[3]-203/500*Pi^8*zeta[5]+2861/4*zeta[5]^2*zeta[3]-4027/2295*Pi^6*zeta[7]-2877/4*zeta[3]^2*zeta[7]-290941/3060*Pi^4*zeta[9]-3609991/816*Pi^2*zeta[11]-423/4*zeta[3]*zeta[7,3]+42*zeta[5]*zeta[5,3]-170258529666624941056/666250770667900635*Pi^4*zeta[[-1, 5]]*zeta[[-1, 3]]*zeta[[-1, 1]]-684847529093285736448/507927402117028341*Pi^2*zeta[[-1, 7]]*zeta[[-1, 3]]*zeta[[-1, 1]]+2326528/171*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]*zeta[[-1, 1]]+3521447031649250116982638126643/61913886044783458740275095875000*zeta[[-1, 1]]*Pi^12+481660638721073610801291235328/2417809276719129745430234235*Pi^4*zeta[[-1, 3]]^3-283725126047885259081171254433025069804526918551553421556/22179747866691679520359254364190851677729102228329279925*Pi^10*zeta[[-1, 3]]+156008708419890176/15279228773487*zeta[[-1, 3]]^4*zeta[[-1, 1]]-66638836086819195443004676385385285316844892624717404/623221728215351512567610574139619478029627074258125*Pi^8*zeta[[-1, 5]]-924596289671944650929525700863401846076827712512/3093734892572008884439950309341660857475775*zeta[[-1, 5]]^2*zeta[[-1, 3]]-346238243530043718653253410202092370626957418496/2203607660323220363302841799285463698482745*zeta[[-1, 3]]^2*zeta[[-1, 7]]-591848327828707975619785882062116249819705407592224/437348581203755447415867069571662791599738297725*Pi^6*zeta[[-1, 7]]+15872/12825*Pi^8*zeta[[-1, 3],1,1]-332273506020263602764584577991664771997810819946912/28098737265547402139341421703394812763399663875*Pi^4*zeta[[-1, 9]]-17801675419962880/59408350617*zeta[[-1, 11]]*zeta[[-1, 1]]^2-2058041108234670435425943636271869589732593854680576/11010399866406837029812526446949945510189055705*Pi^2*zeta[[-1, 11]]+4096/3*zeta[[-1, 3],1]*zeta[[-1, 3]]^3+948258014879744/565897361981*zeta[[-1, 5],1]^2*zeta[[-1, 1]]+2221278966295123840/3261918697277304321*Pi^6*zeta[[-1, 5],1,1]-995558312142086700308168704/138834870899749052278509*zeta[[-1, 5],1,1]*zeta[[-1, 3]]^2+389120/153*zeta[[-1, 3],3,1]*zeta[[-1, 3]]^2+170594224611465510912/120811803602863123*zeta[[-1, 5],1,1]*zeta[[-1, 5],1]+36532917116447857025024/17759335129620879081*zeta[[-1, 7]]*zeta[[-1, 5],1]+245760/19*zeta[[-1, 7],1]*zeta[[-1, 3],1,1]-16384/19*zeta[[-1, 5],3]*zeta[[-1, 3],1,1]-65536/17*zeta[[-1, 5],1,1,1]*zeta[[-1, 5]]+32768/51*zeta[[-1, 3],3,1,1]*zeta[[-1, 5]]-270085436236099607807673074025240785426432/10564050101831994961465402022644861305*zeta[[-1, 5],3]*zeta[[-1, 5]]+1363944540024944310846646342221813302290432/3521350033943998320488467340881620435*zeta[[-1, 5]]*zeta[[-1, 7],1]-15410109428098080598528/6872862695163280204347*Pi^4*zeta[[-1, 5],3,1]+1658880262842857430272/981837527880468600621*Pi^4*zeta[[-1, 5],1,3]+32155720194129752844800/2290954231721093401449*Pi^4*zeta[[-1, 7],1,1]-140288/153*zeta[[-1, 9]]*zeta[[-1, 3],1]+2449408/3219*zeta[[-1, 3],3,3,1]*zeta[[-1, 3]]-3200321424811616178503680/2722252370583314750559*zeta[[-1, 5],1,1,3]*zeta[[-1, 3]]-4665506629693114190790656/907417456861104916853*zeta[[-1, 5],1,3,1]*zeta[[-1, 3]]+1324666964292968953643008/6351922198027734417971*zeta[[-1, 5],3,1,1]*zeta[[-1, 3]]+15979036885145914148290560/6351922198027734417971*zeta[[-1, 7],1,1,1]*zeta[[-1, 3]]-1644672579002263470537873966269626666677039104/104933698110629541109659133299307795165845*zeta[[-1, 7],3]*zeta[[-1, 3]]+189290483360145314337880534002599973488439296/405149413554554212778606692275319672455*zeta[[-1, 3]]*zeta[[-1, 9],1]+1013230475137820978778109378560/49111055630280795360415619*Pi^2*zeta[[-1, 9],1,1]-960306055062228156981030215680/343777389411965567522909333*Pi^2*zeta[[-1, 7],3,1]-720345643367380928791381406720/343777389411965567522909333*Pi^2*zeta[[-1, 7],1,3]+282799374511109164914601148416/343777389411965567522909333*Pi^2*zeta[[-1, 5],5,1]+550595327637887921732072680448/3093996504707690107706183997*Pi^2*zeta[[-1, 5],3,3]+578380677120/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]^2-570624614400/58072679*zeta[[-1, 7],3,1]*zeta[[-1, 1]]^2-423111168000/58072679*zeta[[-1, 7],1,3]*zeta[[-1, 1]]^2+170411778048/58072679*zeta[[-1, 5],5,1]*zeta[[-1, 1]]^2+114131685376/174218037*zeta[[-1, 5],3,3]*zeta[[-1, 1]]^2+124827304591360/80842480283*zeta[[-1, 9],1,1,1]*zeta[[-1, 1]]-161439360286720/80842480283*zeta[[-1, 7],3,1,1]*zeta[[-1, 1]]-711305691381760/565897361981*zeta[[-1, 7],1,3,1]*zeta[[-1, 1]]-2764691751649280/565897361981*zeta[[-1, 7],1,1,3]*zeta[[-1, 1]]+62792496906240/80842480283*zeta[[-1, 5],5,1,1]*zeta[[-1, 1]]+142261138276352/1697692085943*zeta[[-1, 5],3,3,1]*zeta[[-1, 1]]+46356520812544/565897361981*zeta[[-1, 5],3,1,3]*zeta[[-1, 1]]-948258014879744/1697692085943*zeta[[-1, 5],1,3,3]*zeta[[-1, 1]]+782374526857214390272/8955325753349325*zeta[[-1, 11],1]*zeta[[-1, 1]]-10194980019359608832/5373195452009595*zeta[[-1, 9],3]*zeta[[-1, 1]]+270379681633814922752/134329886300239875*zeta[[-1, 7],5]*zeta[[-1, 1]]-130609701548137115592082360578063886356046669/19768982646703148465900167527756465600*zeta[13], 554.5878455612546357160220903461855813032205966103006214476921145277574817760211495364097374795287139, -z[2]]:
PeriodNonPhi4[8,132]:=[[{1, 2}, {1, 7}, {1, 8}, {2, 8}, {2, 4}, {3, 4}, {3, 7}, {3, 6}, {4, 5}, {5, 6}, {5, 8}, {6, 8}, {0, 6}, {0, 8}, {0, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 108*f[3,5,3]+108*f[3,3,5]+189*f[3,7]-203*f[3,9]-1728*f[3,3,3,3]-900*f[5,5]+189*f[7,3]-363661/80*f[11]-216*f[5,3,3]+4117/4*f[5,7]+4117/4*f[7,5]-203*f[9,3], -6/35*Pi^6*zeta[5]+54/25*Pi^4*zeta[7]+486*Pi^2*zeta[9]+54*zeta[3]^2*zeta[5]-203*zeta[3]*zeta[9]+4117/4*zeta[5]*zeta[7]-72*zeta[3]^4-450*zeta[5]^2+189*zeta[3]*zeta[7]-363661/80*zeta[11]+324/5*zeta[5,3,3], 807.0489160151473504216848839309015057981181643332467748493988584722693810658168067228131291452130207, 0]:
PeriodNonPhi4[8,133]:=[[{3, 5}, {3, 6}, {3, 8}, {5, 6}, {5, 8}, {5, 7}, {6, 7}, {2, 6}, {2, 8}, {2, 4}, {0, 4}, {0, 8}, {1, 4}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 800*f[5,5]-840*f[7,3]+85063/30*f[11]+2360*f[5,3,3]+555*f[5,7]+555*f[7,5]+65/9*f[9,3]-840*f[3,7]+65/9*f[3,9]+384*f[3,3,3,3]-1228*f[3,3,5]+500*f[3,5,3]+232/2625*Pi^8*f[3], 22/315*Pi^6*zeta[5]-22/25*Pi^4*zeta[7]-198*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]-614*zeta[3]^2*zeta[5]+65/9*zeta[3]*zeta[9]+555*zeta[5]*zeta[7]+16*zeta[3]^4+400*zeta[5]^2-840*zeta[3]*zeta[7]+85063/30*zeta[11]-132/5*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 968.6603751135589419720734519201520224342551534664816653562063069965202159641979132225951544685275265, 0]:
PeriodNonPhi4[8,134]:=[[{1, 2}, {1, 6}, {1, 8}, {2, 6}, {2, 7}, {6, 7}, {0, 6}, {0, 8}, {0, 5}, {7, 8}, {3, 5}, {3, 8}, {4, 5}, {3, 7}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -1584*f[3,3,3]-1949/3*f[9]-1080*f[5,3]+1512*f[3,5]+232/2625*Pi^8*f[3]-190*f[5,5]-84*f[7,3]-862159/24*f[11]+512*f[5,3,3]-696*f[5,7]-696*f[7,5]+11636/9*f[9,3]+339*f[3,7]+11636/9*f[3,9]+1536*f[3,3,3,3]-116/875*Pi^8-793/291060*Pi^10-544*f[3,3,5]+1184*f[3,5,3], -80/63*Pi^6*zeta[5]+16*Pi^4*zeta[7]+3600*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]-272*zeta[3]^2*zeta[5]+11636/9*zeta[3]*zeta[9]-696*zeta[5]*zeta[7]+64*zeta[3]^4-264*zeta[3]^3-61/14*zeta[5]^2+1512*zeta[3]*zeta[5]+339*zeta[3]*zeta[7]-116/875*Pi^8-793/291060*Pi^10+2592/5*zeta[5,3]-1949/3*zeta[9]+423/14*zeta[7,3]-862159/24*zeta[11]+480*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 1203.001359292986395363517503875572677835161796270243080193931507912756805365740082676507093209581697, 0]:
PeriodNonPhi4[8,135]:=[[{2, 4}, {2, 6}, {2, 7}, {4, 7}, {4, 8}, {6, 7}, {7, 8}, {3, 7}, {3, 8}, {3, 5}, {0, 5}, {0, 8}, {1, 5}, {0, 6}, {1, 6}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 232/2625*Pi^8*f[3]+2364*f[3,5,3]+636*f[3,3,5]+3137/4*f[5,7]+3137/4*f[7,5]-440/3*f[9,3]+504*f[3,7]-440/3*f[3,9]+576*f[3,3,3,3]-2400*f[5,5]+504*f[7,3]-2155577/30*f[11]-696*f[5,3,3], -38/15*Pi^6*zeta[5]+798/25*Pi^4*zeta[7]+7182*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]+318*zeta[3]^2*zeta[5]-440/3*zeta[3]*zeta[9]+3137/4*zeta[5]*zeta[7]+24*zeta[3]^4-1200*zeta[5]^2+504*zeta[3]*zeta[7]-2155577/30*zeta[11]+4788/5*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 1231.272767272023738964789641636571809643830327997713712474762161704049397521720279963987273486421066, 0]:
PeriodNonPhi4[8,136]:=[[{2, 3}, {2, 6}, {2, 8}, {3, 8}, {3, 7}, {6, 7}, {0, 6}, {0, 8}, {0, 4}, {5, 6}, {4, 5}, {5, 8}, {1, 4}, {1, 8}, {1, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1520*f[5,7]-910*f[7,5]-200/3*f[9,3]+940/3*f[3,9]-2016*f[3,3,3,3]-86155/10216206*Pi^12, -15040/3*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+3680*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]-44*zeta[3]^4-86155/10216206*Pi^12-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 598.6176907501957880831491838922227405778251308263097466704485970130748131212354747562848479177079046, 0]:
PeriodNonPhi4[8,137]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 8}, {4, 7}, {6, 7}, {7, 8}, {0, 6}, {0, 8}, {0, 5}, {2, 6}, {2, 7}, {3, 7}, {2, 5}, {3, 5}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,138]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 7}, {1, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {2, 8}, {2, 3}, {3, 6}, {2, 4}, {3, 5}, {4, 5}, {4, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -116/875*Pi^8*f[3]+432*f[3,5,3]+3024*f[3,3,5]-2160*f[5,3,3], -116/875*Pi^8*zeta[3]+2592/5*zeta[3]*zeta[5,3]+1512*zeta[3]^2*zeta[5], 776.8486857392782841029611043421226400736413051864938089297248721191409523074981265462149749808323431, 0]:
PeriodNonPhi4[8,139]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 7}, {1, 8}, {3, 7}, {5, 7}, {5, 8}, {3, 4}, {3, 6}, {5, 6}, {6, 8}, {2, 6}, {2, 8}, {2, 4}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,140]:=[[{2, 3}, {2, 7}, {2, 8}, {3, 7}, {3, 8}, {5, 7}, {5, 8}, {6, 7}, {5, 6}, {4, 5}, {0, 4}, {0, 8}, {1, 4}, {0, 6}, {1, 6}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -116/875*Pi^8*f[3]+432*f[3,5,3]+3024*f[3,3,5]-2160*f[5,3,3], -116/875*Pi^8*zeta[3]+2592/5*zeta[3]*zeta[5,3]+1512*zeta[3]^2*zeta[5], 776.8486857392782841029611043421226400736413051864938089297248721191409523074981265462149749808323431, 0]:
PeriodNonPhi4[8,141]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 6}, {1, 8}, {2, 6}, {6, 7}, {2, 7}, {2, 5}, {7, 8}, {3, 5}, {3, 8}, {4, 5}, {3, 7}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1296*f[3,5,3]+1296*f[5,3,3]-1296*f[3,3,3]+567*f[3,7]+1296*f[3,3,5]+567*f[7,3], -216*zeta[3]^3+648*zeta[3]^2*zeta[5]+567*zeta[3]*zeta[7], 1282.984114164895403195942415431776019540579065336772391093271566220222281273187940116482551309729867, 0]:
PeriodNonPhi4[8,142]:=[[{2, 3}, {2, 5}, {2, 8}, {3, 5}, {3, 6}, {5, 8}, {5, 7}, {6, 7}, {6, 8}, {4, 6}, {0, 4}, {0, 8}, {1, 4}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -1125*f[5,7]+6993/4*f[7,5]-2295/2*f[9,3]+1116*f[3,9]+113854613/10216206000*Pi^12, 19011/2*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-3891*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]-63*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 735.7641034682980549642713858006820306576874821086949067028760493025807628282160405507049179739600302, 0]:
PeriodNonPhi4[8,143]:=[[{2, 4}, {2, 5}, {2, 8}, {4, 5}, {3, 4}, {5, 8}, {5, 7}, {3, 7}, {3, 6}, {6, 8}, {0, 6}, {0, 8}, {1, 6}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 113854613/10216206000*Pi^12-4395/4*f[5,7]+3549/2*f[7,5]-1080*f[9,3]+2367/2*f[3,9], 9573*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-15459/4*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]-63*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 844.5125186033249391551602012080025663235677568424293073378251400712683200219181261845747194468507093, 0]:
PeriodNonPhi4[8,144]:=[[{0, 1}, {0, 3}, {0, 6}, {1, 6}, {1, 8}, {6, 8}, {6, 7}, {3, 7}, {2, 3}, {7, 8}, {2, 4}, {4, 8}, {2, 5}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1620*f[5,5]-1773/2*f[7,3]+152481/10*f[11]+648*f[5,3,3]-1125/2*f[5,7]-1125/2*f[7,5]+2016*f[9,3]-1773/2*f[3,7]+2016*f[3,9]-324*f[3,3,5]-324*f[3,5,3]-360*f[3,3]+945/2*f[7]-432*f[3,3,3]-515/2*f[9], 18/35*Pi^6*zeta[5]-162/25*Pi^4*zeta[7]-1458*Pi^2*zeta[9]-162*zeta[3]^2*zeta[5]+2016*zeta[3]*zeta[9]-1125/2*zeta[5]*zeta[7]-180*zeta[3]^2-72*zeta[3]^3+810*zeta[5]^2-1773/2*zeta[3]*zeta[7]+945/2*zeta[7]-515/2*zeta[9]+152481/10*zeta[11]-972/5*zeta[5,3,3], 1939.940129926454113858668478761593018850308994296606148738867581080578082928918312502927076728534681, 0]:
PeriodNonPhi4[8,145]:=[[{2, 4}, {4, 5}, {4, 6}, {5, 6}, {5, 7}, {6, 7}, {5, 8}, {2, 8}, {2, 3}, {6, 8}, {0, 3}, {0, 8}, {1, 3}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1296*f[3,5,3]+1296*f[5,3,3]-1296*f[3,3,3]+567*f[3,7]+1296*f[3,3,5]+567*f[7,3], -216*zeta[3]^3+648*zeta[3]^2*zeta[5]+567*zeta[3]*zeta[7], 1282.984114164895403195942415431776019540579065336772391093271566220222281273187940116482551309729867, 0]:
PeriodNonPhi4[8,146]:=[[{3, 4}, {3, 5}, {3, 7}, {4, 5}, {2, 4}, {5, 7}, {5, 8}, {2, 8}, {2, 6}, {6, 8}, {0, 6}, {0, 8}, {1, 6}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 560*f[3,5,3]+560*f[3,3,5]+800*f[5,5]-840*f[7,3]+8469/2*f[11]+800*f[5,3,3]+715*f[5,7]+715*f[7,5]-90*f[9,3]-840*f[3,7]-90*f[3,9], 8/63*Pi^6*zeta[5]-8/5*Pi^4*zeta[7]-360*Pi^2*zeta[9]+280*zeta[3]^2*zeta[5]-90*zeta[3]*zeta[9]+715*zeta[5]*zeta[7]+400*zeta[5]^2-840*zeta[3]*zeta[7]+8469/2*zeta[11]-48*zeta[5,3,3], 1116.439052619464214503828958852273832680151787695567641563427203592122122063843465355363809449319561, 0]:
PeriodNonPhi4[8,147]:=[[{0, 4}, {0, 5}, {0, 8}, {4, 5}, {1, 4}, {1, 8}, {1, 7}, {5, 8}, {5, 6}, {6, 7}, {2, 6}, {2, 8}, {3, 6}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 6945/4*f[5,7]+9219/2*f[7,5]-10970/3*f[9,3]-8359/6*f[3,9]+2304*f[3,3,3,3]+113854613/10216206000*Pi^12, 20989/3*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-4119/4*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]+33*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 905.6604198517519964561805546391239504984691100594456308480007676266636665114040246045435849486736663, 0]:
PeriodNonPhi4[8,148]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 7}, {3, 4}, {3, 8}, {3, 5}, {7, 8}, {6, 7}, {6, 8}, {1, 5}, {1, 8}, {2, 5}, {1, 6}, {2, 6}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 2160*f[5,5]-1098*f[7,3]+599529/20*f[11]+1296*f[5,3,3]+1134*f[5,7]+1134*f[7,5]+558*f[9,3]-1098*f[3,7]+558*f[3,9]-648*f[3,3,5]-648*f[3,5,3]-360*f[3,3]+945/2*f[7]-432*f[3,3,3]-268*f[9]-180*f[5,3]+252*f[3,5]-58/2625*Pi^8, 36/35*Pi^6*zeta[5]-324/25*Pi^4*zeta[7]-2916*Pi^2*zeta[9]-324*zeta[3]^2*zeta[5]+558*zeta[3]*zeta[9]+1134*zeta[5]*zeta[7]-180*zeta[3]^2-72*zeta[3]^3+1080*zeta[5]^2+252*zeta[3]*zeta[5]-1098*zeta[3]*zeta[7]-58/2625*Pi^8+945/2*zeta[7]+432/5*zeta[5,3]-268*zeta[9]+599529/20*zeta[11]-1944/5*zeta[5,3,3], 2038.970945421437465326497352018924683268671547653339772697742113866519905463051545681187567928961528, 0]:
PeriodNonPhi4[8,149]:=[[{0, 5}, {0, 6}, {0, 8}, {5, 6}, {5, 7}, {6, 8}, {3, 6}, {3, 8}, {3, 4}, {7, 8}, {1, 4}, {1, 8}, {2, 4}, {1, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 200*f[5,5]-336*f[7,3]+287215/12*f[11]+1424*f[5,3,3]+705*f[5,7]+705*f[7,5]+398/3*f[9,3]+510*f[3,7]+398/3*f[3,9]+1152*f[3,3,3,3]-136*f[3,3,5]-136*f[3,5,3]-1584*f[3,3,3]-1949/3*f[9]-1080*f[5,3]+1512*f[3,5]-793/145530*Pi^10-116/875*Pi^8, 52/63*Pi^6*zeta[5]-52/5*Pi^4*zeta[7]-2340*Pi^2*zeta[9]-68*zeta[3]^2*zeta[5]+398/3*zeta[3]*zeta[9]+705*zeta[5]*zeta[7]+48*zeta[3]^4-264*zeta[3]^3+1969/7*zeta[5]^2+1512*zeta[3]*zeta[5]+510*zeta[3]*zeta[7]-116/875*Pi^8-793/145530*Pi^10+2592/5*zeta[5,3]-1949/3*zeta[9]+423/7*zeta[7,3]+287215/12*zeta[11]-312*zeta[5,3,3], 1449.069060951466619569520208863569952524288268193071174126054557295530368986024909753494415178885276, 0]:
PeriodNonPhi4[8,150]:=[[{2, 3}, {3, 5}, {3, 6}, {5, 6}, {2, 7}, {2, 8}, {5, 8}, {6, 8}, {4, 6}, {5, 7}, {0, 4}, {0, 8}, {1, 4}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -147877166374689318151244857840374581/1454604838736142579644023102487250000*Pi^12+8448*f[3,3,3,3]-30287/18*f[3,9]-16665/4*f[5,7]+269046/17*f[7,5]-5426806/129*f[9,3]-229376/27*f2[1,3,3,5]+1949696/135*f2[1,3,5,3]-4317184/135*f2[1,5,3,3]+35603350839925760/59408350617*f2[1,11]-111104/38475*f2[1,3]*Pi^8, -2326528/171*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]+164357135155200/1103380901*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-31750067863552/3310142703*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]-948258014879744/565897361981*zeta[[-1, 5],1]^2-50065624861696/2234346324525*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]-2485551434743808/29791284327*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+170258529666624941056/666250770667900635*Pi^4*zeta[[-1, 3]]*zeta[[-1, 5]]-38380339450496/164636044965*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]+684847529093285736448/507927402117028341*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7]]-8263624718336/7839811665*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]-44618704377856/19039542615*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]-168177765291929600/15279228773487*zeta[[-1, 3]]^4+2641155559/68191335*Pi^4*zeta[3]*zeta[5]-52823111180/4546089*Pi^2*zeta[3]*zeta[7]-124827304591360/80842480283*zeta[[-1, 9],1,1,1]+161439360286720/80842480283*zeta[[-1, 7],3,1,1]-62792496906240/80842480283*zeta[[-1, 5],5,1,1]+711305691381760/565897361981*zeta[[-1, 7],1,3,1]-142261138276352/1697692085943*zeta[[-1, 5],3,3,1]+2764691751649280/565897361981*zeta[[-1, 7],1,1,3]-46356520812544/565897361981*zeta[[-1, 5],3,1,3]+948258014879744/1697692085943*zeta[[-1, 5],1,3,3]-16214220985678655558720512/105198211624594520775*zeta[[-1, 11],1]+181643278030377118707712/63118926974756712465*zeta[[-1, 9],3]-19646894418379533604864/10313550159273972625*zeta[[-1, 7],5]+377307937/22730445*Pi^6*zeta[3]^2-18488088913/4546089*Pi^2*zeta[5]^2-51194439257/2020484*zeta[5]*zeta[7]+60717279190/802251*zeta[3]*zeta[9]-2641155559/22730445*Pi^4*zeta[5,3]-5282311118/1515363*Pi^2*zeta[7,3]-1040932231/4546089*zeta[3]^4-74082657412480/45837686320461*Pi^6*zeta[[-1, 5],1]+78188264976220160/5093076257829*zeta[[-1, 5],1]*zeta[[-1, 3]]^2-65536/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]+32768/51*zeta[[-1, 3],3,1]*zeta[[-1, 5]]-560891451759156992/39191221803994155*Pi^4*zeta[[-1, 5],3]+245760/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]-16384/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]+594065621788643072/2612748120266277*Pi^4*zeta[[-1, 7],1]+10033629447127040/1697692085943*zeta[[-1, 7],1,1]*zeta[[-1, 3]]-3248332253102080/5093076257829*zeta[[-1, 5],3,1]*zeta[[-1, 3]]-28826990710521856/5093076257829*zeta[[-1, 5],1,3]*zeta[[-1, 3]]-361608411791435776/2687446572047769*Pi^2*zeta[[-1, 7],3]+1446433647165743104/383920938863967*Pi^2*zeta[[-1, 9],1]-1156761354240/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]+1141249228800/58072679*zeta[[-1, 7],3,1]*zeta[[-1, 1]]+846222336000/58072679*zeta[[-1, 7],1,3]*zeta[[-1, 1]]-340823556096/58072679*zeta[[-1, 5],5,1]*zeta[[-1, 1]]-228263370752/174218037*zeta[[-1, 5],3,3]*zeta[[-1, 1]]+15872/12825*Pi^8*zeta[[-1, 3],1]+54332417493142528/2887774238189043*Pi^6*zeta[[-1, 3]]^2+3842769718832085125632/10279483138082716425*Pi^2*zeta[[-1, 5]]^2+806653150798170004332744704/11045812220582424681375*zeta[[-1, 5]]*zeta[[-1, 7]]+8250551738407545831141376/105198211624594520775*zeta[[-1, 3]]*zeta[[-1, 9]]+35603350839925760/59408350617*zeta[[-1, 11]]*zeta[[-1, 1]]-147877166374689318151244857840374581/1454604838736142579644023102487250000*Pi^12+137145798250/4546089*zeta[9,3]+10564622236/1515363*zeta[6,4,1,1], 710.7157803563025775063376095762954813972550448272572791458114586116873244392239586004899158226690186, 0]:
PeriodNonPhi4[8,151]:=[[{2, 6}, {2, 7}, {2, 8}, {6, 8}, {3, 6}, {5, 6}, {3, 5}, {5, 8}, {4, 5}, {3, 7}, {0, 4}, {0, 8}, {1, 4}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -15149606524148221847264267905605737/111892679902780198434155623268250000*Pi^12-229376/27*f2[1,3,3,5]+1949696/135*f2[1,3,5,3]-4317184/135*f2[1,5,3,3]+35603350839925760/59408350617*f2[1,11]-4361/9*f[3,9]-1105/2*f[5,7]+660959/68*f[7,5]-32810021/774*f[9,3]+768*f[3,3,3,3]+226376/3*f[11]+240*f[3,3,5]+240*f[3,5,3]+5280*f[5,3,3]-111104/38475*f2[1,3]*Pi^8, -2326528/171*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]+164357135155200/1103380901*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-31750067863552/3310142703*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]-948258014879744/565897361981*zeta[[-1, 5],1]^2-50065624861696/2234346324525*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]-2485551434743808/29791284327*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+170258529666624941056/666250770667900635*Pi^4*zeta[[-1, 3]]*zeta[[-1, 5]]-38380339450496/164636044965*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]+684847529093285736448/507927402117028341*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7]]-8263624718336/7839811665*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]-44618704377856/19039542615*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]-168177765291929600/15279228773487*zeta[[-1, 3]]^4+1913781319/68191335*Pi^4*zeta[3]*zeta[5]-38275626380/4546089*Pi^2*zeta[3]*zeta[7]-124827304591360/80842480283*zeta[[-1, 9],1,1,1]+161439360286720/80842480283*zeta[[-1, 7],3,1,1]-62792496906240/80842480283*zeta[[-1, 5],5,1,1]+711305691381760/565897361981*zeta[[-1, 7],1,3,1]-142261138276352/1697692085943*zeta[[-1, 5],3,3,1]+2764691751649280/565897361981*zeta[[-1, 7],1,1,3]-46356520812544/565897361981*zeta[[-1, 5],3,1,3]+948258014879744/1697692085943*zeta[[-1, 5],1,3,3]-16214220985678655558720512/105198211624594520775*zeta[[-1, 11],1]+181643278030377118707712/63118926974756712465*zeta[[-1, 9],3]-19646894418379533604864/10313550159273972625*zeta[[-1, 7],5]-1008*zeta[5,3,3]+8/3*Pi^6*zeta[5]+120*zeta[3]^2*zeta[5]-168/5*Pi^4*zeta[7]-7560*Pi^2*zeta[9]+1913781319/159113115*Pi^6*zeta[3]^2-13396469233/4546089*Pi^2*zeta[5]^2-13217966721/1010242*zeta[5]*zeta[7]+89170251635/1604502*zeta[3]*zeta[9]-1913781319/22730445*Pi^4*zeta[5,3]-3827562638/1515363*Pi^2*zeta[7,3]-1768306471/4546089*zeta[3]^4-74082657412480/45837686320461*Pi^6*zeta[[-1, 5],1]+78188264976220160/5093076257829*zeta[[-1, 5],1]*zeta[[-1, 3]]^2-65536/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]+32768/51*zeta[[-1, 3],3,1]*zeta[[-1, 5]]-560891451759156992/39191221803994155*Pi^4*zeta[[-1, 5],3]+245760/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]-16384/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]+594065621788643072/2612748120266277*Pi^4*zeta[[-1, 7],1]+10033629447127040/1697692085943*zeta[[-1, 7],1,1]*zeta[[-1, 3]]-3248332253102080/5093076257829*zeta[[-1, 5],3,1]*zeta[[-1, 3]]-28826990710521856/5093076257829*zeta[[-1, 5],1,3]*zeta[[-1, 3]]-361608411791435776/2687446572047769*Pi^2*zeta[[-1, 7],3]+1446433647165743104/383920938863967*Pi^2*zeta[[-1, 9],1]-1156761354240/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]+1141249228800/58072679*zeta[[-1, 7],3,1]*zeta[[-1, 1]]+846222336000/58072679*zeta[[-1, 7],1,3]*zeta[[-1, 1]]-340823556096/58072679*zeta[[-1, 5],5,1]*zeta[[-1, 1]]-228263370752/174218037*zeta[[-1, 5],3,3]*zeta[[-1, 1]]+15872/12825*Pi^8*zeta[[-1, 3],1]+54332417493142528/2887774238189043*Pi^6*zeta[[-1, 3]]^2+3842769718832085125632/10279483138082716425*Pi^2*zeta[[-1, 5]]^2+806653150798170004332744704/11045812220582424681375*zeta[[-1, 5]]*zeta[[-1, 7]]+8250551738407545831141376/105198211624594520775*zeta[[-1, 3]]*zeta[[-1, 9]]+35603350839925760/59408350617*zeta[[-1, 11]]*zeta[[-1, 1]]-15149606524148221847264267905605737/111892679902780198434155623268250000*Pi^12+226376/3*zeta[11]+101504460490/4546089*zeta[9,3]+7655125276/1515363*zeta[6,4,1,1], 762.3349722637514670391549898649757224134007025321300231042062812453578998309978285239716522457094455, 0]:
PeriodNonPhi4[8,152]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {3, 6}, {5, 6}, {3, 5}, {5, 8}, {3, 4}, {5, 7}, {1, 4}, {1, 8}, {2, 4}, {1, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 800*f[5,5]-840*f[7,3]+85063/30*f[11]+2360*f[5,3,3]+555*f[5,7]+555*f[7,5]+65/9*f[9,3]-840*f[3,7]+65/9*f[3,9]+384*f[3,3,3,3]-1228*f[3,3,5]+500*f[3,5,3]+232/2625*Pi^8*f[3], 22/315*Pi^6*zeta[5]-22/25*Pi^4*zeta[7]-198*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]-614*zeta[3]^2*zeta[5]+65/9*zeta[3]*zeta[9]+555*zeta[5]*zeta[7]+16*zeta[3]^4+400*zeta[5]^2-840*zeta[3]*zeta[7]+85063/30*zeta[11]-132/5*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 968.6603751135589419720734519201520224342551534664816653562063069965202159641979132225951544685275265, 0]:
PeriodNonPhi4[8,153]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 6}, {1, 5}, {5, 8}, {5, 7}, {6, 7}, {2, 6}, {7, 8}, {2, 3}, {3, 8}, {2, 4}, {3, 7}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -1584*f[3,3,3]-1949/3*f[9]-1080*f[5,3]+1512*f[3,5]+232/2625*Pi^8*f[3]-190*f[5,5]-84*f[7,3]-862159/24*f[11]+512*f[5,3,3]-696*f[5,7]-696*f[7,5]+11636/9*f[9,3]+339*f[3,7]+11636/9*f[3,9]+1536*f[3,3,3,3]-116/875*Pi^8-793/291060*Pi^10-544*f[3,3,5]+1184*f[3,5,3], -80/63*Pi^6*zeta[5]+16*Pi^4*zeta[7]+3600*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]-272*zeta[3]^2*zeta[5]+11636/9*zeta[3]*zeta[9]-696*zeta[5]*zeta[7]+64*zeta[3]^4-264*zeta[3]^3-61/14*zeta[5]^2+1512*zeta[3]*zeta[5]+339*zeta[3]*zeta[7]-116/875*Pi^8-793/291060*Pi^10+2592/5*zeta[5,3]-1949/3*zeta[9]+423/14*zeta[7,3]-862159/24*zeta[11]+480*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 1203.001359292986395363517503875572677835161796270243080193931507912756805365740082676507093209581697, 0]:
PeriodNonPhi4[8,154]:=[[{0, 1}, {0, 5}, {0, 6}, {1, 6}, {1, 2}, {5, 7}, {5, 8}, {6, 7}, {7, 8}, {6, 8}, {2, 3}, {3, 8}, {2, 4}, {3, 7}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1042909/20*f[11]+1152*f[3,3,5]-29/375*Pi^8*f[3]-360*f[3,5,3]+1452*f[5,3,3]+63*f[3,7]+720*f[5,5]+63*f[7,3]-456*f[3,5]+58/875*Pi^8+840*f[5,3]-3788/3*f[9]-144*f[3,3,3]-720*f[3,3]+945*f[7], 554/315*Pi^6*zeta[5]-554/25*Pi^4*zeta[7]-4986*Pi^2*zeta[9]+1512/5*zeta[3]*zeta[5,3]+576*zeta[3]^2*zeta[5]-360*zeta[3]^2-24*zeta[3]^3+360*zeta[5]^2-456*zeta[3]*zeta[5]+63*zeta[3]*zeta[7]+58/875*Pi^8+945*zeta[7]-1296/5*zeta[5,3]-3788/3*zeta[9]+1042909/20*zeta[11]-3324/5*zeta[5,3,3]-29/375*Pi^8*zeta[3], 2073.416073623159570183643683586880448816781374189046073948949899906029494354744282412248074290066330, 0]:
PeriodNonPhi4[8,155]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {7, 8}, {3, 7}, {3, 8}, {4, 7}, {3, 5}, {4, 8}, {1, 8}, {1, 6}, {1, 2}, {2, 6}, {2, 5}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -360*f[3,3]+945/2*f[7]+2304*f[3,5]-2880*f[5,3]-43643/18*f[9]+7152*f[3,3,3]+4511/2*f[3,7]-5340*f[5,5]+4511/2*f[7,3]-19954433/60*f[11]+824*f[3,3,5]+4280*f[3,5,3]-14320*f[5,3,3]+22538/9*f[3,9]-5683/4*f[5,7]-5683/4*f[7,5]+22538/9*f[9,3]+2112*f[3,3,3,3]-232/875*Pi^8+464/2625*Pi^8*f[3], -3676/315*Pi^6*zeta[5]+3676/25*Pi^4*zeta[7]+33084*Pi^2*zeta[9]-3456/5*zeta[3]*zeta[5,3]+412*zeta[3]^2*zeta[5]+22538/9*zeta[3]*zeta[9]-5683/4*zeta[5]*zeta[7]+88*zeta[3]^4-180*zeta[3]^2+1192*zeta[3]^3-2670*zeta[5]^2+2304*zeta[3]*zeta[5]+4511/2*zeta[3]*zeta[7]-232/875*Pi^8+945/2*zeta[7]+5184/5*zeta[5,3]-43643/18*zeta[9]-19954433/60*zeta[11]+22056/5*zeta[5,3,3]+464/2625*Pi^8*zeta[3], 1688.031143734923996035527702121716225017874430662283349229039645800507421960223322264912573917625356, 0]:
PeriodNonPhi4[8,156]:=[[{2, 5}, {2, 6}, {2, 8}, {5, 8}, {5, 6}, {4, 5}, {0, 4}, {0, 8}, {0, 7}, {1, 4}, {1, 8}, {3, 8}, {3, 6}, {1, 7}, {3, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -440/9*f[3,9]+1169/4*f[5,7]+1169/4*f[7,5]-440/9*f[9,3]+192*f[3,3,3,3]-10920*f[5,3,3]-4606994/15*f[11]-876*f[3,3,5]+232/875*Pi^8*f[3]+4308*f[3,5,3], -54/5*Pi^6*zeta[5]+3402/25*Pi^4*zeta[7]+30618*Pi^2*zeta[9]-5184/5*zeta[3]*zeta[5,3]-438*zeta[3]^2*zeta[5]-440/9*zeta[3]*zeta[9]+1169/4*zeta[5]*zeta[7]+8*zeta[3]^4-4606994/15*zeta[11]+20412/5*zeta[5,3,3]+232/875*Pi^8*zeta[3], 696.9381688369515638424740149213751061675252587979681596174493381817063796294039088740637994557217850, 0]:
PeriodNonPhi4[8,157]:=[[{3, 4}, {3, 7}, {3, 8}, {4, 7}, {7, 8}, {4, 5}, {0, 5}, {0, 8}, {0, 6}, {1, 5}, {1, 8}, {2, 8}, {2, 6}, {1, 6}, {2, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -116/875*Pi^8+793/72765*Pi^10+232/875*Pi^8*f[3]+1512*f[3,5]-1080*f[5,3]-1823*f[9]+3024*f[3,3,3]+468*f[3,7]-1180*f[5,5]+2160*f[7,3]-2670031/10*f[11]-2188*f[3,3,5]+2996*f[3,5,3]-9592*f[5,3,3]+12578/9*f[3,9]-2773/4*f[5,7]-2773/4*f[7,5]+12578/9*f[9,3]+960*f[3,3,3,3], -2962/315*Pi^6*zeta[5]+2962/25*Pi^4*zeta[7]+26658*Pi^2*zeta[9]-5184/5*zeta[3]*zeta[5,3]-1094*zeta[3]^2*zeta[5]+12578/9*zeta[3]*zeta[9]-2773/4*zeta[5]*zeta[7]+40*zeta[3]^4+504*zeta[3]^3-6668/7*zeta[5]^2+1512*zeta[3]*zeta[5]+468*zeta[3]*zeta[7]-116/875*Pi^8+793/72765*Pi^10+2592/5*zeta[5,3]-1823*zeta[9]-846/7*zeta[7,3]-2670031/10*zeta[11]+17772/5*zeta[5,3,3]+232/875*Pi^8*zeta[3], 1401.137294673766762610249250909148254282868726811256449970462691065289078580508996868498920101599994, 0]:
PeriodNonPhi4[8,158]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 8}, {1, 4}, {1, 7}, {1, 8}, {5, 7}, {6, 7}, {6, 8}, {2, 5}, {2, 8}, {3, 5}, {2, 6}, {3, 6}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,159]:=[[{2, 3}, {2, 5}, {2, 8}, {3, 8}, {3, 6}, {5, 6}, {5, 7}, {6, 7}, {6, 8}, {0, 7}, {0, 8}, {0, 4}, {1, 7}, {1, 4}, {1, 8}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,160]:=[[{2, 4}, {2, 5}, {2, 7}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {3, 7}, {6, 7}, {6, 8}, {0, 3}, {0, 8}, {1, 3}, {0, 6}, {1, 6}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,161]:=[[{0, 3}, {1, 3}, {3, 7}, {1, 7}, {1, 6}, {0, 6}, {0, 8}, {6, 7}, {6, 8}, {4, 7}, {4, 8}, {2, 4}, {2, 8}, {2, 5}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,162]:=[[{0, 1}, {0, 2}, {0, 8}, {1, 8}, {1, 6}, {2, 8}, {2, 7}, {6, 8}, {4, 6}, {4, 8}, {3, 4}, {3, 8}, {3, 5}, {5, 7}, {5, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, {7, 9}, [8, 9], [8, 9], [8, 9], [8, 9]], 3432*f[13], 3432*zeta[13], 3432.421152208889374751652302958458582091392163433389788509163569002917566480025328077847794287616241, -1]:
PeriodNonPhi4[8,163]:=[[{0, 5}, {0, 6}, {0, 8}, {5, 8}, {4, 5}, {4, 8}, {2, 4}, {2, 8}, {2, 7}, {6, 7}, {1, 6}, {1, 8}, {1, 3}, {3, 7}, {3, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [8, 9], [8, 9], [8, 9]], 278*f[13]+400*f[5,5,3]-560*f[3,7,3]+400*f[5,3,5]+800*f[3,5,5]-560*f[3,3,7], 32/189*Pi^6*zeta[7]+16/3*Pi^4*zeta[9]+110*Pi^2*zeta[11]+400*zeta[5]^2*zeta[3]+80*zeta[5]*zeta[5,3]-280*zeta[3]^2*zeta[7]+278*zeta[13]-40*zeta[7,3,3]+64*zeta[5,5,3], 2161.085097271124661653015234515792517133977379633009813369594519147840506392790092673878527568139700, -1]:
PeriodNonPhi4[8,164]:=[[{0, 4}, {0, 6}, {0, 8}, {4, 8}, {2, 4}, {2, 8}, {2, 7}, {6, 7}, {1, 6}, {1, 8}, {1, 5}, {5, 8}, {3, 5}, {3, 7}, {3, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [8, 9], [8, 9], [8, 9]], 27488*f[13]+800*f[5,5,3]+800*f[5,3,5]-1600*f[3,5,5], 27488*zeta[13]-96*zeta[5,5,3]-80/3*Pi^4*zeta[9]-2200*Pi^2*zeta[11]-480*zeta[5]*zeta[5,3]-800*zeta[5]^2*zeta[3], 2111.954799761488180342529032235223992287239546005689686925461656134894835013860754210823444651024821, -1]:
PeriodNonPhi4[8,165]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {1, 6}, {1, 8}, {1, 5}, {5, 8}, {4, 5}, {4, 8}, {3, 4}, {3, 8}, {2, 3}, {2, 7}, {2, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [8, 9], [8, 9], [8, 9]], 12054/25*f[13]+148*f[5,5,3]+280*f[3,7,3]+148*f[5,3,5]+200*f[3,5,5]+280*f[3,3,7], -16/189*Pi^6*zeta[7]+2/15*Pi^4*zeta[9]+176*Pi^2*zeta[11]+100*zeta[5]^2*zeta[3]+52/5*zeta[5]*zeta[5,3]+140*zeta[3]^2*zeta[7]+12054/25*zeta[13]+20*zeta[7,3,3]-548/25*zeta[5,5,3], 2484.707121178464528624833599631198950482149876374368743847377152191161790592556865194733041610265742, -1]:
PeriodNonPhi4[8,166]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 8}, {4, 6}, {6, 7}, {6, 8}, {2, 6}, {2, 8}, {2, 5}, {5, 7}, {1, 7}, {1, 8}, {1, 3}, {3, 5}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -560*f[3,7,3]+1600*f[3,5,5]-560*f[3,3,7]-13466*f[13], -40*zeta[7,3,3]+32/189*Pi^6*zeta[7]+56/3*Pi^4*zeta[9]+1210*Pi^2*zeta[11]+112*zeta[5,5,3]+800*zeta[5]^2*zeta[3]+320*zeta[5]*zeta[5,3]-280*zeta[3]^2*zeta[7]-13466*zeta[13], 1105.107697390380571481750718398180520990357606630164969906863691080393088885859715568466805242627290, -1]:
PeriodNonPhi4[8,167]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 5}, {5, 7}, {4, 5}, {4, 8}, {4, 6}, {6, 7}, {3, 6}, {3, 8}, {1, 3}, {1, 7}, {1, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 1716*f[13], 1716*zeta[13], 1716.210576104444687375826151479229291045696081716694894254581784501458783240012664038923897143808121, -1]:
PeriodNonPhi4[8,168]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 8}, {4, 6}, {6, 7}, {6, 8}, {5, 6}, {5, 7}, {1, 7}, {1, 8}, {1, 3}, {2, 5}, {2, 3}, {2, 8}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 417/4*f[3,7,3]-230*f[5,3,5]+100*f[3,5,5]+417/4*f[3,3,7]-48077963/13440*f[13]-230*f[5,5,3]-381/2*f[7,3,3], -131/1470*Pi^6*zeta[7]+2687/840*Pi^4*zeta[9]+14003/32*Pi^2*zeta[11]+50*zeta[5]^2*zeta[3]+66*zeta[5]*zeta[5,3]+417/8*zeta[3]^2*zeta[7]-48077963/13440*zeta[13]+1179/56*zeta[7,3,3]-1689/140*zeta[5,5,3], 1112.321944173278141504558752425419428474647611831130850767594427801115730067061359491577181467111152, -1]:
PeriodNonPhi4[8,169]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {4, 8}, {4, 5}, {5, 7}, {5, 6}, {6, 7}, {3, 6}, {3, 8}, {2, 3}, {2, 7}, {2, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 993/4*f[3,7,3]-270*f[5,3,5]+540*f[3,5,5]+993/4*f[3,3,7]-99347851/13440*f[13]-270*f[5,5,3]+195/2*f[7,3,3], -67/1470*Pi^6*zeta[7]+2453/280*Pi^4*zeta[9]+25971/32*Pi^2*zeta[11]+270*zeta[5]^2*zeta[3]+162*zeta[5]*zeta[5,3]+993/8*zeta[3]^2*zeta[7]-99347851/13440*zeta[13]+603/56*zeta[7,3,3]+2727/140*zeta[5,5,3], 1968.267805846567380204142289198422210509686451228060689430102948622241150967903613560797864662397313, -1]:
PeriodNonPhi4[8,170]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 8}, {2, 4}, {2, 8}, {2, 3}, {3, 8}, {3, 6}, {6, 7}, {6, 8}, {1, 8}, {1, 7}, {1, 5}, {5, 6}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 103/2*f[3,7,3]+507*f[5,3,5]+530*f[3,5,5]+103/2*f[3,3,7]+3278207/16800*f[13]+507*f[5,5,3]-249/2*f[7,3,3], -352/6615*Pi^6*zeta[7]-1/42*Pi^4*zeta[9]+407/4*Pi^2*zeta[11]+265*zeta[5]^2*zeta[3]+23/5*zeta[5]*zeta[5,3]+103/4*zeta[3]^2*zeta[7]+3278207/16800*zeta[13]+88/7*zeta[7,3,3]-2479/175*zeta[5,5,3], 1526.176745107776094160320235015307442519029468412658029809343137170212740707019936668836466214786134, -1]:
PeriodNonPhi4[8,171]:=[[{0, 1}, {0, 2}, {0, 8}, {1, 8}, {1, 7}, {2, 8}, {2, 3}, {3, 8}, {3, 6}, {6, 7}, {5, 6}, {5, 7}, {4, 5}, {4, 7}, {4, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], 290*f[3,5,5]+207/2*f[3,3,7]+24011989/5600*f[13]+377*f[5,5,3]+855/2*f[7,3,3]+207/2*f[3,7,3]+377*f[5,3,5], 24/245*Pi^6*zeta[7]-19/42*Pi^4*zeta[9]-913/4*Pi^2*zeta[11]+145*zeta[5]^2*zeta[3]-87/5*zeta[5]*zeta[5,3]+207/4*zeta[3]^2*zeta[7]+24011989/5600*zeta[13]-162/7*zeta[7,3,3]+4251/175*zeta[5,5,3], 2347.470918164993733402757359994974169138514148296994223662318146176001759362971296527791181786494640, -1]:
PeriodNonPhi4[8,172]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 8}, {4, 6}, {6, 7}, {6, 8}, {3, 6}, {3, 8}, {2, 3}, {2, 8}, {1, 8}, {1, 7}, {1, 5}, {2, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 221712121/22400*f[13]+327*f[5,5,3]+1395/2*f[7,3,3]-173/4*f[3,7,3]+327*f[5,3,5]-200*f[3,5,5]-173/4*f[3,3,7], 2963/13230*Pi^6*zeta[7]-3931/840*Pi^4*zeta[9]-26323/32*Pi^2*zeta[11]-100*zeta[5]^2*zeta[3]-527/5*zeta[5]*zeta[5,3]-173/8*zeta[3]^2*zeta[7]+221712121/22400*zeta[13]-2963/56*zeta[7,3,3]+29689/700*zeta[5,5,3], 1371.862083169939829661146235794665806984548769956042991109870428872179620362820902272898457674815827, -1]:
PeriodNonPhi4[8,173]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 5}, {5, 7}, {4, 5}, {4, 8}, {2, 4}, {2, 8}, {2, 6}, {6, 7}, {3, 6}, {3, 7}, {3, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], -2131719/22400*f[13]-243*f[5,5,3]+675/2*f[7,3,3]+675/4*f[3,7,3]-243*f[5,3,5]+675/4*f[3,3,7], 5/98*Pi^6*zeta[7]+831/280*Pi^4*zeta[9]+4653/32*Pi^2*zeta[11]+243/5*zeta[5]*zeta[5,3]+675/8*zeta[3]^2*zeta[7]-2131719/22400*zeta[13]-675/56*zeta[7,3,3]+16929/700*zeta[5,5,3], 1804.609257401702446420030049257989248541282805233750586380522068370528563521873912236440483765263650, -1]:
PeriodNonPhi4[8,174]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 8}, {2, 4}, {2, 8}, {2, 6}, {6, 7}, {6, 8}, {3, 6}, {3, 8}, {1, 8}, {1, 7}, {1, 5}, {3, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 442209353/67200*f[13]+97*f[5,5,3]+393/2*f[7,3,3]+1317/4*f[3,7,3]+97*f[5,3,5]-470*f[3,5,5]+1317/4*f[3,3,7], -59/1470*Pi^6*zeta[7]-1823/280*Pi^4*zeta[9]-14685/32*Pi^2*zeta[11]-235*zeta[5]^2*zeta[3]-567/5*zeta[5]*zeta[5,3]+1317/8*zeta[3]^2*zeta[7]+442209353/67200*zeta[13]+531/56*zeta[7,3,3]-23841/700*zeta[5,5,3], 1307.145690768442796304844239767070180728788135105283305223607350315117226540951751341328118715734618, -1]:
PeriodNonPhi4[8,175]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 3}, {3, 8}, {3, 5}, {5, 7}, {4, 5}, {4, 8}, {4, 6}, {6, 7}, {2, 6}, {2, 7}, {2, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], -891/4*f[3,7,3]+357*f[5,3,5]-270*f[3,5,5]-891/4*f[3,3,7]+252579011/22400*f[13]+357*f[5,5,3]+873/2*f[7,3,3], 293/1470*Pi^6*zeta[7]-4973/840*Pi^4*zeta[9]-28061/32*Pi^2*zeta[11]-135*zeta[5]^2*zeta[3]-627/5*zeta[5]*zeta[5,3]-891/8*zeta[3]^2*zeta[7]+252579011/22400*zeta[13]-2637/56*zeta[7,3,3]+21999/700*zeta[5,5,3], 1891.959416355773124361704335007138834259432724371657267373908511927684201634874661773941002776631781, -1]:
PeriodNonPhi4[8,176]:=[[{0, 5}, {0, 7}, {0, 8}, {5, 7}, {2, 5}, {2, 8}, {2, 3}, {3, 8}, {3, 4}, {4, 8}, {4, 6}, {6, 7}, {1, 7}, {1, 6}, {1, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 24311681/5600*f[13]-12*f[5,5,3]+846*f[7,3,3]+583*f[3,7,3]-12*f[5,3,5]-200*f[3,5,5]+583*f[3,3,7], 526/6615*Pi^6*zeta[7]-117/70*Pi^4*zeta[9]-2343/8*Pi^2*zeta[11]-100*zeta[5]^2*zeta[3]-188/5*zeta[5]*zeta[5,3]+583/2*zeta[3]^2*zeta[7]+24311681/5600*zeta[13]-263/14*zeta[7,3,3]+2629/175*zeta[5,5,3], 1657.861273863056368176888955402827800041250631091602238526682065396201082766552244153259265592067354, -1]:
PeriodNonPhi4[8,177]:=[[{3, 5}, {3, 7}, {3, 8}, {5, 7}, {1, 5}, {1, 8}, {0, 1}, {0, 8}, {0, 2}, {2, 8}, {2, 6}, {6, 7}, {4, 6}, {4, 7}, {4, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], -2213189/672*f[13]-594*f[7,3,3]+591*f[3,7,3]+591*f[3,3,7], -2213189/672*zeta[13]+1185/14*zeta[7,3,3]-158/441*Pi^6*zeta[7]-79/42*Pi^4*zeta[9]+4345/8*Pi^2*zeta[11]-711/7*zeta[5,5,3]+591/2*zeta[3]^2*zeta[7], 1968.860940450572137948954091499657396062233411361017993408461302203236440980671540332585544356946205, -1]:
PeriodNonPhi4[8,178]:=[[{1, 5}, {1, 6}, {1, 8}, {5, 8}, {5, 7}, {6, 7}, {6, 8}, {0, 6}, {0, 8}, {0, 3}, {3, 7}, {2, 3}, {2, 7}, {2, 4}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -323/2*f[3,7,3]+43*f[5,3,5]+840*f[3,5,5]-323/2*f[3,3,7]-39882181/8400*f[13]+43*f[5,5,3]+915/2*f[7,3,3], 1238/6615*Pi^6*zeta[7]+1033/105*Pi^4*zeta[9]+3575/8*Pi^2*zeta[11]+420*zeta[5]^2*zeta[3]+797/5*zeta[5]*zeta[5,3]-323/4*zeta[3]^2*zeta[7]-39882181/8400*zeta[13]-619/14*zeta[7,3,3]+14864/175*zeta[5,5,3], 1237.300350480363593755655119327936039760164868217890527773592079406448342405848591720538021274927852, -1]:
PeriodNonPhi4[8,179]:=[[{0, 2}, {0, 6}, {0, 7}, {2, 7}, {2, 4}, {4, 7}, {4, 8}, {6, 7}, {5, 7}, {5, 8}, {3, 5}, {3, 8}, {1, 3}, {1, 6}, {1, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -38934953/67200*f[13]+183*f[5,5,3]+1383/2*f[7,3,3]+67/4*f[3,7,3]+183*f[5,3,5]+610*f[3,5,5]+67/4*f[3,3,7], 2699/13230*Pi^6*zeta[7]+977/168*Pi^4*zeta[9]+2629/32*Pi^2*zeta[11]+305*zeta[5]^2*zeta[3]+427/5*zeta[5]*zeta[5,3]+67/8*zeta[3]^2*zeta[7]-38934953/67200*zeta[13]-2699/56*zeta[7,3,3]+52441/700*zeta[5,5,3], 1406.931639001077614186952329476183829222995157926022336783522701139567508593763444022134420532184992, -1]:
PeriodNonPhi4[8,180]:=[[{0, 5}, {0, 6}, {0, 8}, {5, 8}, {5, 7}, {6, 7}, {6, 8}, {1, 6}, {1, 7}, {1, 3}, {3, 8}, {2, 3}, {2, 7}, {2, 4}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -873/2*f[7,3,3]+9/4*f[3,7,3]+33*f[5,3,5]+270*f[3,5,5]+9/4*f[3,3,7]-76207221/22400*f[13]+33*f[5,5,3], -13/98*Pi^6*zeta[7]+1627/840*Pi^4*zeta[9]+13387/32*Pi^2*zeta[11]+135*zeta[5]^2*zeta[3]+237/5*zeta[5]*zeta[5,3]+9/8*zeta[3]^2*zeta[7]-76207221/22400*zeta[13]+1755/56*zeta[7,3,3]-19689/700*zeta[5,5,3], 966.8308019861797060577711510960472003418160280528182909657418457194083989634621674211698586767987366, -1]:
PeriodNonPhi4[8,181]:=[[{0, 2}, {2, 4}, {2, 7}, {4, 7}, {4, 8}, {0, 8}, {0, 6}, {6, 7}, {6, 8}, {1, 6}, {1, 7}, {1, 3}, {3, 8}, {3, 5}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -972*f[5,3,5]-9819147/2800*f[13]-972*f[5,5,3]+1350*f[7,3,3], 972/5*zeta[5]*zeta[5,3]+27054/175*zeta[5,5,3]+453/35*Pi^4*zeta[9]+1089/4*Pi^2*zeta[11]-9819147/2800*zeta[13]-675/7*zeta[7,3,3]+20/49*Pi^6*zeta[7], 847.6461156397111251207670837670689902453735503393825637271084556248374782788666005729678024107691507, -1]:
PeriodNonPhi4[8,182]:=[[{0, 5}, {0, 6}, {0, 8}, {5, 8}, {5, 7}, {6, 7}, {6, 8}, {1, 6}, {1, 7}, {1, 3}, {3, 7}, {2, 3}, {2, 8}, {2, 4}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1485/4*f[3,7,3]+90*f[5,3,5]+180*f[3,5,5]+1485/4*f[3,3,7]-19951893/4480*f[13]+90*f[5,5,3]-1341/2*f[7,3,3], -463/1470*Pi^6*zeta[7]-183/280*Pi^4*zeta[9]+17919/32*Pi^2*zeta[11]+90*zeta[5]^2*zeta[3]+18*zeta[5]*zeta[5,3]+1485/8*zeta[3]^2*zeta[7]-19951893/4480*zeta[13]+4167/56*zeta[7,3,3]-11997/140*zeta[5,5,3], 1093.654894720872771560743233352549034577687262693651999612119255303183839615257737913813825648666808, -1]:
PeriodNonPhi4[8,183]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 7}, {6, 8}, {0, 6}, {0, 7}, {0, 4}, {4, 8}, {3, 4}, {3, 8}, {2, 3}, {2, 7}, {2, 5}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 543/4*f[3,7,3]-108*f[5,3,5]+540*f[3,5,5]+543/4*f[3,3,7]-288347327/67200*f[13]-108*f[5,5,3]+507*f[7,3,3], 11/98*Pi^6*zeta[7]+2181/280*Pi^4*zeta[9]+13563/32*Pi^2*zeta[11]+270*zeta[5]^2*zeta[3]+648/5*zeta[5]*zeta[5,3]+543/8*zeta[3]^2*zeta[7]-288347327/67200*zeta[13]-1485/56*zeta[7,3,3]+40419/700*zeta[5,5,3], 1215.849711048769794600034576870100475176440727670813742208575164366043289618337014989357091844369657, -1]:
PeriodNonPhi4[8,184]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 7}, {6, 8}, {0, 6}, {0, 8}, {0, 4}, {4, 8}, {3, 4}, {3, 7}, {2, 3}, {2, 7}, {2, 5}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 217/2*f[3,7,3]+397*f[5,3,5]+630*f[3,5,5]+217/2*f[3,3,7]-456609/400*f[13]+397*f[5,5,3]+315/2*f[7,3,3], 2/135*Pi^6*zeta[7]+8/3*Pi^4*zeta[9]+1529/8*Pi^2*zeta[11]+315*zeta[5]^2*zeta[3]+233/5*zeta[5]*zeta[5,3]+217/4*zeta[3]^2*zeta[7]-456609/400*zeta[13]-7/2*zeta[7,3,3]+338/25*zeta[5,5,3], 1508.235108680625828260869140619089826452277853327648982017518914869003732359330646410606374168847374, -1]:
PeriodNonPhi4[8,185]:=[[{0, 2}, {2, 4}, {2, 7}, {4, 7}, {4, 8}, {0, 8}, {0, 6}, {6, 7}, {6, 8}, {1, 6}, {1, 8}, {1, 3}, {3, 7}, {3, 5}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 366*f[3,7,3]+366*f[3,3,7]-1717423/336*f[13]-1044*f[7,3,3], 705/7*zeta[7,3,3]-188/441*Pi^6*zeta[7]-47/21*Pi^4*zeta[9]+2585/4*Pi^2*zeta[11]-846/7*zeta[5,5,3]+183*zeta[3]^2*zeta[7]-1717423/336*zeta[13], 904.2808243578157996899656671139994051607494437202343474230631730723491404179423009925618140377085746, -1]:
PeriodNonPhi4[8,186]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 7}, {6, 8}, {0, 6}, {0, 8}, {0, 4}, {4, 7}, {3, 4}, {3, 8}, {2, 3}, {2, 7}, {2, 5}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1305/4*f[3,7,3]+87*f[5,3,5]-270*f[3,5,5]+1305/4*f[3,3,7]+94871691/22400*f[13]+87*f[5,5,3]+423/2*f[7,3,3], -17/490*Pi^6*zeta[7]-697/168*Pi^4*zeta[9]-8789/32*Pi^2*zeta[11]-135*zeta[5]^2*zeta[3]-357/5*zeta[5]*zeta[5,3]+1305/8*zeta[3]^2*zeta[7]+94871691/22400*zeta[13]+459/56*zeta[7,3,3]-16881/700*zeta[5,5,3], 1145.592929599713130090219511911411448267325484966987091830717829045881549251298166500046596199840045, -1]:
PeriodNonPhi4[8,187]:=[[{2, 5}, {2, 6}, {2, 8}, {5, 8}, {6, 8}, {0, 8}, {1, 8}, {1, 6}, {1, 3}, {6, 7}, {0, 7}, {5, 7}, {0, 4}, {3, 7}, {3, 4}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,188]:=[[{1, 3}, {1, 5}, {1, 8}, {5, 8}, {2, 3}, {2, 8}, {2, 6}, {3, 7}, {5, 7}, {4, 5}, {4, 6}, {6, 8}, {0, 4}, {0, 8}, {0, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,189]:=[[{0, 3}, {0, 6}, {0, 8}, {6, 8}, {1, 6}, {1, 8}, {1, 4}, {6, 7}, {3, 7}, {2, 3}, {4, 7}, {7, 8}, {5, 7}, {2, 4}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,190]:=[[{1, 4}, {1, 6}, {1, 8}, {6, 8}, {0, 6}, {6, 7}, {4, 7}, {3, 4}, {3, 8}, {2, 3}, {2, 7}, {7, 8}, {5, 7}, {0, 2}, {0, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,191]:=[[{1, 2}, {1, 4}, {1, 8}, {2, 8}, {2, 6}, {6, 8}, {0, 4}, {0, 8}, {5, 8}, {0, 7}, {6, 7}, {3, 6}, {3, 5}, {3, 7}, {4, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 710286953/67200*f[13]+262*f[5,5,3]-947*f[7,3,3]+5339/4*f[3,7,3]+262*f[5,3,5]-1600*f[3,5,5]+5339/4*f[3,3,7], -9127/13230*Pi^6*zeta[7]-6807/280*Pi^4*zeta[9]-21153/32*Pi^2*zeta[11]-800*zeta[5]^2*zeta[3]-1862/5*zeta[5]*zeta[5,3]+5339/8*zeta[3]^2*zeta[7]+710286953/67200*zeta[13]+9127/56*zeta[7,3,3]-189041/700*zeta[5,5,3], 925.8787141322678972254903647171329947640274253066307522973841863229459825154085163049075234169965863, -1]:
PeriodNonPhi4[8,192]:=[[{1, 2}, {1, 4}, {1, 8}, {2, 8}, {2, 5}, {5, 8}, {0, 4}, {0, 8}, {0, 7}, {5, 7}, {6, 8}, {3, 4}, {6, 7}, {3, 7}, {3, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 324*f[3,5,3]+324*f[3,3,5]-1323/4*f[7,3]-2897133/320*f[11]-324*f[5,3,3]+144*f[5,7]+144*f[7,5]+2853/4*f[9,3]-1323/4*f[3,7]+2853/4*f[3,9], -12/35*Pi^6*zeta[5]+108/25*Pi^4*zeta[7]+972*Pi^2*zeta[9]+162*zeta[3]^2*zeta[5]+2853/4*zeta[3]*zeta[9]+144*zeta[5]*zeta[7]-1323/4*zeta[3]*zeta[7]-2897133/320*zeta[11]+648/5*zeta[5,3,3], 1488.617416964677986943298376856121772186001285035317145456855800347055507089065943413178990550390315, 0]:
PeriodNonPhi4[8,193]:=[[{1, 2}, {1, 4}, {1, 8}, {2, 8}, {2, 3}, {0, 4}, {0, 8}, {0, 7}, {3, 7}, {3, 6}, {4, 5}, {5, 7}, {6, 8}, {5, 8}, {5, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 417/4*f[3,7,3]-230*f[5,3,5]+100*f[3,5,5]+417/4*f[3,3,7]-48077963/13440*f[13]-230*f[5,5,3]-381/2*f[7,3,3], -131/1470*Pi^6*zeta[7]+2687/840*Pi^4*zeta[9]+14003/32*Pi^2*zeta[11]+50*zeta[5]^2*zeta[3]+66*zeta[5]*zeta[5,3]+417/8*zeta[3]^2*zeta[7]-48077963/13440*zeta[13]+1179/56*zeta[7,3,3]-1689/140*zeta[5,5,3], 1112.321944173278141504558752425419428474647611831130850767594427801115730067061359491577181467111152, -1]:
PeriodNonPhi4[8,194]:=[[{0, 3}, {0, 6}, {0, 7}, {3, 7}, {2, 3}, {6, 7}, {2, 5}, {5, 7}, {7, 8}, {6, 8}, {1, 6}, {2, 4}, {1, 4}, {1, 8}, {4, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1000*f[5,5]-231/2*f[7,3]-5000621/480*f[11]-608*f[5,3,3]-707/4*f[5,7]-707/4*f[7,5]+1511/2*f[9,3]-231/2*f[3,7]+1511/2*f[3,9]+196*f[3,3,5]+196*f[3,5,3]-720*f[3,3,3]-4730/3*f[9]+720*f[5,3]+720*f[3,5], -134/315*Pi^6*zeta[5]+134/25*Pi^4*zeta[7]+1206*Pi^2*zeta[9]+98*zeta[3]^2*zeta[5]+1511/2*zeta[3]*zeta[9]-707/4*zeta[5]*zeta[7]-120*zeta[3]^3+500*zeta[5]^2+720*zeta[3]*zeta[5]-231/2*zeta[3]*zeta[7]-4730/3*zeta[9]-5000621/480*zeta[11]+804/5*zeta[5,3,3], 1984.860739736791815354422279086766230392163843389360196561436630967858760987540892255880608167254925, 0]:
PeriodNonPhi4[8,195]:=[[{2, 3}, {3, 4}, {3, 7}, {4, 7}, {1, 4}, {1, 6}, {1, 8}, {6, 7}, {6, 8}, {0, 6}, {0, 8}, {7, 8}, {5, 7}, {0, 2}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,196]:=[[{2, 5}, {2, 6}, {2, 8}, {5, 8}, {6, 8}, {3, 6}, {6, 7}, {3, 7}, {1, 3}, {1, 8}, {0, 8}, {1, 4}, {0, 4}, {0, 7}, {4, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,197]:=[[{1, 4}, {1, 6}, {1, 8}, {6, 8}, {0, 4}, {0, 8}, {0, 7}, {3, 4}, {3, 7}, {6, 7}, {5, 7}, {2, 3}, {2, 5}, {2, 8}, {5, 6}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,198]:=[[{1, 4}, {1, 6}, {1, 8}, {6, 8}, {0, 4}, {0, 8}, {0, 7}, {4, 5}, {5, 7}, {5, 8}, {2, 8}, {6, 7}, {3, 6}, {2, 5}, {2, 3}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,199]:=[[{0, 3}, {0, 6}, {0, 7}, {6, 7}, {1, 6}, {6, 8}, {1, 8}, {1, 4}, {3, 8}, {2, 3}, {4, 7}, {7, 8}, {5, 7}, {2, 4}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,200]:=[[{0, 4}, {0, 6}, {0, 8}, {6, 8}, {1, 6}, {6, 7}, {1, 7}, {1, 2}, {4, 7}, {3, 4}, {3, 8}, {7, 8}, {5, 7}, {2, 3}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,201]:=[[{1, 2}, {1, 3}, {1, 8}, {2, 8}, {2, 5}, {5, 8}, {0, 8}, {6, 8}, {3, 6}, {3, 7}, {0, 7}, {6, 7}, {0, 4}, {4, 6}, {4, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -z[2]]:
PeriodNonPhi4[8,202]:=[[{1, 2}, {1, 6}, {1, 8}, {2, 8}, {2, 3}, {6, 8}, {0, 8}, {5, 8}, {5, 6}, {6, 7}, {0, 7}, {5, 7}, {0, 4}, {3, 7}, {3, 4}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,203]:=[[{1, 2}, {1, 6}, {1, 8}, {2, 8}, {2, 5}, {5, 8}, {6, 8}, {0, 8}, {0, 4}, {0, 7}, {5, 7}, {6, 7}, {3, 6}, {3, 7}, {3, 4}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 3581/2*f[5,5,3]+1953/4*f[7,3,3]-615/8*f[3,7,3]+3581/2*f[5,3,5]+625*f[3,5,5]-615/8*f[3,3,7]+655934583/44800*f[13], 1507/8820*Pi^6*zeta[7]-20249/1680*Pi^4*zeta[9]-84953/64*Pi^2*zeta[11]+625/2*zeta[5]^2*zeta[3]-2331/10*zeta[5]*zeta[5,3]-615/16*zeta[3]^2*zeta[7]+655934583/44800*zeta[13]-4521/112*zeta[7,3,3]+2547/1400*zeta[5,5,3], 863.8855479687435999129536989695703587240993182284536157943590559178843101990523077981790911759347813, -1]:
PeriodNonPhi4[8,204]:=[[{2, 3}, {3, 4}, {3, 8}, {4, 8}, {1, 4}, {0, 2}, {2, 7}, {1, 7}, {1, 6}, {0, 6}, {6, 8}, {0, 5}, {5, 7}, {5, 8}, {6, 7}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,205]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 8}, {3, 4}, {6, 8}, {0, 6}, {6, 7}, {3, 7}, {2, 3}, {2, 7}, {7, 8}, {5, 7}, {0, 2}, {0, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,206]:=[[{0, 4}, {0, 6}, {0, 7}, {4, 7}, {3, 4}, {6, 7}, {1, 6}, {6, 8}, {1, 8}, {1, 2}, {3, 8}, {7, 8}, {5, 7}, {2, 3}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,207]:=[[{2, 4}, {2, 5}, {2, 8}, {5, 8}, {0, 4}, {0, 8}, {0, 7}, {1, 4}, {1, 8}, {5, 7}, {6, 8}, {1, 3}, {6, 7}, {3, 7}, {3, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,208]:=[[{3, 5}, {3, 6}, {3, 7}, {5, 7}, {6, 7}, {0, 7}, {0, 4}, {0, 8}, {5, 8}, {1, 5}, {1, 8}, {6, 8}, {2, 6}, {1, 4}, {2, 4}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,209]:=[[{2, 3}, {2, 6}, {2, 8}, {6, 8}, {1, 3}, {1, 8}, {1, 4}, {3, 7}, {6, 7}, {5, 6}, {4, 5}, {5, 8}, {0, 4}, {0, 8}, {0, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,210]:=[[{1, 4}, {1, 6}, {1, 8}, {6, 8}, {0, 4}, {0, 8}, {0, 7}, {4, 5}, {5, 8}, {2, 8}, {5, 7}, {3, 5}, {2, 3}, {2, 6}, {3, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,211]:=[[{2, 5}, {2, 6}, {2, 8}, {5, 8}, {6, 8}, {0, 8}, {1, 8}, {1, 6}, {1, 4}, {0, 4}, {3, 4}, {3, 5}, {0, 7}, {3, 7}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,212]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 2}, {2, 8}, {2, 5}, {5, 8}, {3, 8}, {3, 6}, {3, 7}, {4, 6}, {5, 6}, {4, 7}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 3134/3*f[3,9]+3134/3*f[9,3]+1152*f[3,3,3,3], 3134/3*zeta[3]*zeta[9]+48*zeta[3]^4, 1358.487802731767750977771964914536686872128975437781286370646656490304446962128363917650966672829767, 0]:
PeriodNonPhi4[8,213]:=[[{1, 3}, {3, 5}, {3, 8}, {5, 8}, {4, 5}, {4, 8}, {2, 4}, {1, 6}, {1, 7}, {2, 6}, {7, 8}, {0, 8}, {0, 6}, {0, 7}, {2, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,214]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {7, 8}, {1, 6}, {1, 8}, {1, 4}, {4, 7}, {2, 7}, {2, 8}, {3, 4}, {2, 5}, {3, 8}, {3, 5}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,215]:=[[{0, 4}, {0, 6}, {0, 8}, {6, 8}, {2, 4}, {2, 8}, {2, 7}, {4, 5}, {6, 7}, {3, 6}, {3, 8}, {7, 8}, {1, 7}, {1, 8}, {1, 5}, {3, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,216]:=[[{2, 5}, {2, 6}, {2, 8}, {5, 8}, {6, 8}, {3, 5}, {5, 7}, {6, 7}, {4, 6}, {3, 4}, {0, 3}, {0, 8}, {1, 4}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,217]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {1, 7}, {1, 8}, {1, 4}, {4, 6}, {3, 4}, {3, 7}, {5, 7}, {2, 3}, {2, 5}, {2, 8}, {5, 6}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,218]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {1, 7}, {1, 8}, {1, 4}, {4, 6}, {3, 6}, {3, 7}, {5, 7}, {2, 3}, {2, 5}, {2, 8}, {4, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -y[5]]:
PeriodNonPhi4[8,219]:=[[{1, 3}, {1, 4}, {1, 8}, {3, 8}, {3, 5}, {5, 8}, {0, 4}, {0, 8}, {0, 7}, {4, 6}, {5, 7}, {2, 8}, {2, 6}, {2, 7}, {5, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -1065/4*f[3,7,3]+810*f[5,3,5]+810*f[3,5,5]+627/4*f[3,3,7]+1387014353/67200*f[13]-702*f[5,5,3]+633/2*f[7,3,3]-793/291060*Pi^10*f[3]-29/375*Pi^8*f[5], -793/291060*Pi^10*zeta[3]-29/375*Pi^8*zeta[5]+149/490*Pi^6*zeta[7]-4257/280*Pi^4*zeta[9]-59103/32*Pi^2*zeta[11]+423/14*zeta[3]*zeta[7,3]+6939/14*zeta[5]^2*zeta[3]+627/8*zeta[3]^2*zeta[7]+1387014353/67200*zeta[13]-4023/56*zeta[7,3,3]+18009/700*zeta[5,5,3], 903.1361963474187183710477456877743701325308039279228625593098803168753353504267064402557233452917999, -1]:
PeriodNonPhi4[8,220]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 7}, {7, 8}, {0, 6}, {0, 8}, {0, 5}, {5, 7}, {2, 6}, {3, 5}, {3, 8}, {3, 4}, {2, 7}, {2, 4}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,221]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {7, 8}, {1, 6}, {1, 7}, {3, 7}, {1, 5}, {2, 6}, {2, 3}, {2, 4}, {4, 5}, {3, 8}, {4, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,222]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {1, 7}, {1, 8}, {1, 4}, {4, 6}, {2, 4}, {2, 8}, {5, 8}, {2, 3}, {5, 7}, {3, 7}, {3, 5}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,223]:=[[{2, 3}, {2, 5}, {2, 8}, {5, 8}, {0, 3}, {0, 8}, {0, 7}, {3, 4}, {5, 7}, {5, 6}, {4, 6}, {6, 8}, {1, 4}, {1, 8}, {1, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,224]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {1, 7}, {1, 8}, {1, 4}, {4, 6}, {2, 4}, {2, 8}, {3, 6}, {3, 7}, {2, 5}, {3, 5}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,225]:=[[{1, 3}, {1, 6}, {1, 8}, {6, 8}, {0, 6}, {6, 7}, {3, 7}, {2, 3}, {0, 2}, {0, 4}, {4, 8}, {2, 5}, {5, 7}, {4, 7}, {5, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,226]:=[[{0, 2}, {0, 6}, {0, 7}, {6, 7}, {1, 6}, {6, 8}, {1, 8}, {1, 3}, {2, 3}, {2, 5}, {5, 8}, {3, 4}, {4, 7}, {4, 8}, {5, 7}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,227]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 7}, {7, 8}, {0, 6}, {0, 8}, {0, 5}, {2, 6}, {5, 7}, {3, 5}, {3, 8}, {4, 7}, {2, 3}, {2, 4}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,228]:=[[{1, 4}, {1, 5}, {1, 8}, {5, 8}, {0, 4}, {0, 8}, {0, 7}, {4, 6}, {5, 7}, {3, 5}, {3, 8}, {2, 8}, {2, 6}, {2, 7}, {3, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,229]:=[[{1, 2}, {1, 3}, {1, 8}, {2, 8}, {2, 4}, {3, 8}, {3, 5}, {4, 6}, {4, 7}, {5, 6}, {7, 8}, {6, 8}, {0, 6}, {0, 8}, {0, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -86155/10216206*Pi^12+6295/2*f[5,7]+1435/2*f[7,5]-3365/3*f[9,3]-2225/3*f[3,9]-288*f[3,3,3,3], -18205/3*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+10615/2*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+28*zeta[3]^4-86155/10216206*Pi^12-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 1179.916317261161335672936439602126901291999975716822030506038066062002919028479285261949614504002054, 0]:
PeriodNonPhi4[8,230]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 8}, {1, 3}, {3, 8}, {3, 4}, {6, 8}, {4, 5}, {4, 7}, {6, 7}, {7, 8}, {2, 7}, {2, 8}, {2, 5}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 24311681/5600*f[13]-12*f[5,5,3]+846*f[7,3,3]+583*f[3,7,3]-12*f[5,3,5]-200*f[3,5,5]+583*f[3,3,7], 526/6615*Pi^6*zeta[7]-117/70*Pi^4*zeta[9]-2343/8*Pi^2*zeta[11]-100*zeta[5]^2*zeta[3]-188/5*zeta[5]*zeta[5,3]+583/2*zeta[3]^2*zeta[7]+24311681/5600*zeta[13]-263/14*zeta[7,3,3]+2629/175*zeta[5,5,3], 1657.861273863056368176888955402827800041250631091602238526682065396201082766552244153259265592067354, -1]:
PeriodNonPhi4[8,231]:=[[{0, 2}, {0, 6}, {0, 8}, {2, 8}, {2, 5}, {5, 6}, {5, 7}, {6, 8}, {4, 6}, {4, 7}, {3, 4}, {3, 8}, {1, 3}, {1, 7}, {1, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -560*f[3,7,3]+1600*f[3,5,5]-560*f[3,3,7]-13466*f[13], -40*zeta[7,3,3]+32/189*Pi^6*zeta[7]+56/3*Pi^4*zeta[9]+1210*Pi^2*zeta[11]+112*zeta[5,5,3]+800*zeta[5]^2*zeta[3]+320*zeta[5]*zeta[5,3]-280*zeta[3]^2*zeta[7]-13466*zeta[13], 1105.107697390380571481750718398180520990357606630164969906863691080393088885859715568466805242627290, -1]:
PeriodNonPhi4[8,232]:=[[{0, 2}, {0, 6}, {0, 8}, {2, 8}, {2, 5}, {5, 6}, {4, 5}, {6, 8}, {6, 7}, {4, 7}, {3, 4}, {3, 8}, {1, 3}, {1, 7}, {1, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1716*f[13], 1716*zeta[13], 1716.210576104444687375826151479229291045696081716694894254581784501458783240012664038923897143808121, -1]:
PeriodNonPhi4[8,233]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 3}, {3, 7}, {3, 4}, {4, 5}, {4, 6}, {5, 8}, {5, 7}, {2, 5}, {6, 8}, {2, 8}, {2, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 113854613/10216206000*Pi^12-4395/4*f[5,7]+3549/2*f[7,5]-1080*f[9,3]+2367/2*f[3,9], 9573*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-15459/4*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]-63*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 844.5125186033249391551602012080025663235677568424293073378251400712683200219181261845747194468507093, 0]:
PeriodNonPhi4[8,234]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 6}, {6, 7}, {6, 8}, {4, 6}, {3, 4}, {3, 7}, {5, 7}, {2, 3}, {2, 5}, {2, 8}, {4, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2247/4*f[3,7,3]+117*f[5,3,5]-930*f[3,5,5]+2247/4*f[3,3,7]+166607569/9600*f[13]+117*f[5,5,3]+3969/2*f[7,3,3], 271/630*Pi^6*zeta[7]-75/8*Pi^4*zeta[9]-51579/32*Pi^2*zeta[11]-465*zeta[5]^2*zeta[3]-1047/5*zeta[5]*zeta[5,3]+2247/8*zeta[3]^2*zeta[7]+166607569/9600*zeta[13]-813/8*zeta[7,3,3]+8007/100*zeta[5,5,3], 742.9770903664300002188614578326673385751282088052628089324441266088040245398648843715976386693655588, -1]:
PeriodNonPhi4[8,235]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {1, 2}, {1, 8}, {1, 4}, {4, 5}, {4, 6}, {6, 7}, {6, 8}, {5, 7}, {3, 6}, {3, 7}, {3, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2980/3*f[3,9]+1440*f[3,3,3,3]+820*f[5,7]-1610*f[7,5]+1840/3*f[9,3]-86155/10216206*Pi^12, -13000/3*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+2980*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+100*zeta[3]^4-86155/10216206*Pi^12-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 986.3992589356793239475990741963234897552243935702398716112406972200101707407562760031836985105328962, 0]:
PeriodNonPhi4[8,236]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {1, 2}, {1, 8}, {1, 4}, {4, 5}, {5, 7}, {5, 8}, {6, 8}, {3, 4}, {6, 7}, {3, 7}, {3, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 442209353/67200*f[13]+97*f[5,5,3]+393/2*f[7,3,3]+1317/4*f[3,7,3]+97*f[5,3,5]-470*f[3,5,5]+1317/4*f[3,3,7], -59/1470*Pi^6*zeta[7]-1823/280*Pi^4*zeta[9]-14685/32*Pi^2*zeta[11]-235*zeta[5]^2*zeta[3]-567/5*zeta[5]*zeta[5,3]+1317/8*zeta[3]^2*zeta[7]+442209353/67200*zeta[13]+531/56*zeta[7,3,3]-23841/700*zeta[5,5,3], 1307.145690768442796304844239767070180728788135105283305223607350315117226540951751341328118715734618, -1]:
PeriodNonPhi4[8,237]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 8}, {0, 4}, {0, 6}, {0, 3}, {6, 8}, {6, 7}, {3, 7}, {2, 3}, {2, 7}, {2, 5}, {5, 7}, {5, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -891/4*f[3,7,3]+357*f[5,3,5]-270*f[3,5,5]-891/4*f[3,3,7]+252579011/22400*f[13]+357*f[5,5,3]+873/2*f[7,3,3], 293/1470*Pi^6*zeta[7]-4973/840*Pi^4*zeta[9]-28061/32*Pi^2*zeta[11]-135*zeta[5]^2*zeta[3]-627/5*zeta[5]*zeta[5,3]-891/8*zeta[3]^2*zeta[7]+252579011/22400*zeta[13]-2637/56*zeta[7,3,3]+21999/700*zeta[5,5,3], 1891.959416355773124361704335007138834259432724371657267373908511927684201634874661773941002776631781, -1]:
PeriodNonPhi4[8,238]:=[[{3, 4}, {3, 5}, {3, 7}, {4, 7}, {2, 4}, {5, 7}, {5, 8}, {7, 8}, {6, 7}, {6, 8}, {0, 2}, {0, 8}, {1, 2}, {0, 6}, {1, 6}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -360*f[3,3]+945/2*f[7]+1008*f[3,3,3]-1130/3*f[9]-180*f[5,3]-180*f[3,5]-1360*f[5,5]+300*f[7,3]-116074/15*f[11]-448*f[5,3,3]+246*f[5,7]+246*f[7,5]+12584/9*f[9,3]+300*f[3,7]+12584/9*f[3,9]+384*f[3,3,3,3]+104*f[3,3,5]+104*f[3,5,3], -92/315*Pi^6*zeta[5]+92/25*Pi^4*zeta[7]+828*Pi^2*zeta[9]+52*zeta[3]^2*zeta[5]+12584/9*zeta[3]*zeta[9]+246*zeta[5]*zeta[7]+16*zeta[3]^4-180*zeta[3]^2+168*zeta[3]^3-680*zeta[5]^2-180*zeta[3]*zeta[5]+300*zeta[3]*zeta[7]+945/2*zeta[7]-1130/3*zeta[9]-116074/15*zeta[11]+552/5*zeta[5,3,3], 2108.244279041234941326575871799882443847961487855302522944244992583311320615879068982871299153726416, 0]:
PeriodNonPhi4[8,239]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 5}, {5, 7}, {5, 8}, {4, 5}, {1, 4}, {1, 8}, {6, 8}, {1, 3}, {6, 7}, {3, 7}, {3, 6}, {4, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 153/4*f[3,7,3]+423*f[5,3,5]+210*f[3,5,5]+153/4*f[3,3,7]+74218657/67200*f[13]+423*f[5,5,3]-729/2*f[7,3,3], -179/1470*Pi^6*zeta[7]-505/168*Pi^4*zeta[9]-341/32*Pi^2*zeta[11]+105*zeta[5]^2*zeta[3]-213/5*zeta[5]*zeta[5,3]+153/8*zeta[3]^2*zeta[7]+74218657/67200*zeta[13]+1611/56*zeta[7,3,3]-30129/700*zeta[5,5,3], 749.8186229956812217736182060128660712173130131258009834868211701392831566066139841555241716217257988, -1]:
PeriodNonPhi4[8,240]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 3}, {3, 7}, {3, 4}, {4, 5}, {5, 7}, {5, 8}, {6, 7}, {1, 4}, {1, 6}, {1, 8}, {5, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1305/4*f[3,7,3]+87*f[5,3,5]-270*f[3,5,5]+1305/4*f[3,3,7]+94871691/22400*f[13]+87*f[5,5,3]+423/2*f[7,3,3], -17/490*Pi^6*zeta[7]-697/168*Pi^4*zeta[9]-8789/32*Pi^2*zeta[11]-135*zeta[5]^2*zeta[3]-357/5*zeta[5]*zeta[5,3]+1305/8*zeta[3]^2*zeta[7]+94871691/22400*zeta[13]+459/56*zeta[7,3,3]-16881/700*zeta[5,5,3], 1145.592929599713130090219511911411448267325484966987091830717829045881549251298166500046596199840045, -1]:
PeriodNonPhi4[8,241]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 5}, {5, 7}, {5, 8}, {4, 5}, {1, 4}, {1, 8}, {3, 4}, {3, 7}, {1, 6}, {3, 6}, {6, 7}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -86155/10216206*Pi^12+2095/2*f[5,7]-2765/2*f[7,5]+1171/3*f[9,3]+2311/3*f[3,9]-288*f[3,3,3,3], -13669/3*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+6415/2*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+28*zeta[3]^4-86155/10216206*Pi^12-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 805.3473885075099739727415538185746087726949567579216701644803181268229282378132785018514020962671983, 0]:
PeriodNonPhi4[8,242]:=[[{2, 3}, {2, 5}, {2, 7}, {5, 7}, {5, 8}, {3, 8}, {0, 3}, {7, 8}, {0, 4}, {0, 6}, {6, 7}, {6, 8}, {1, 6}, {1, 8}, {1, 4}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -461160429/22400*f[13]-573*f[5,5,3]+787/2*f[7,3,3]-487/4*f[3,7,3]-573*f[5,3,5]+1710*f[3,5,5]-487/4*f[3,3,7], 229/1470*Pi^6*zeta[7]+4399/168*Pi^4*zeta[9]+59411/32*Pi^2*zeta[11]+855*zeta[5]^2*zeta[3]+2283/5*zeta[5]*zeta[5,3]-487/8*zeta[3]^2*zeta[7]-461160429/22400*zeta[13]-2061/56*zeta[7,3,3]+94839/700*zeta[5,5,3], 1483.853205610634561524682386383597860573228672216121724034359066752485581525408470396798645330744654, -1]:
PeriodNonPhi4[8,243]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {1, 3}, {1, 8}, {1, 4}, {4, 5}, {4, 6}, {5, 8}, {5, 7}, {2, 5}, {6, 8}, {2, 8}, {2, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 6945/4*f[5,7]+9219/2*f[7,5]-10970/3*f[9,3]-8359/6*f[3,9]+2304*f[3,3,3,3]+113854613/10216206000*Pi^12, 20989/3*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-4119/4*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]+33*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 905.6604198517519964561805546391239504984691100594456308480007676266636665114040246045435849486736663, 0]:
PeriodNonPhi4[8,244]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {6, 8}, {1, 6}, {1, 8}, {1, 4}, {3, 4}, {3, 7}, {5, 7}, {2, 3}, {2, 5}, {2, 8}, {4, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -18394647/3200*f[13]-353*f[5,5,3]+5999/2*f[7,3,3]-1491/4*f[3,7,3]-353*f[5,3,5]+1590*f[3,5,5]-1491/4*f[3,3,7], 1927/1890*Pi^6*zeta[7]+3233/120*Pi^4*zeta[9]+7535/32*Pi^2*zeta[11]+795*zeta[5]^2*zeta[3]+1943/5*zeta[5]*zeta[5,3]-1491/8*zeta[3]^2*zeta[7]-18394647/3200*zeta[13]-1927/8*zeta[7,3,3]+36677/100*zeta[5,5,3], 965.3407046855803511145044765578812432932730644964648420005079698142783955890394144603918859856301333, -1]:
PeriodNonPhi4[8,245]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {3, 6}, {6, 7}, {5, 7}, {5, 8}, {6, 8}, {4, 6}, {4, 5}, {1, 4}, {1, 8}, {1, 2}, {2, 5}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -873/2*f[7,3,3]+9/4*f[3,7,3]+33*f[5,3,5]+270*f[3,5,5]+9/4*f[3,3,7]-76207221/22400*f[13]+33*f[5,5,3], -13/98*Pi^6*zeta[7]+1627/840*Pi^4*zeta[9]+13387/32*Pi^2*zeta[11]+135*zeta[5]^2*zeta[3]+237/5*zeta[5]*zeta[5,3]+9/8*zeta[3]^2*zeta[7]-76207221/22400*zeta[13]+1755/56*zeta[7,3,3]-19689/700*zeta[5,5,3], 966.8308019861797060577711510960472003418160280528182909657418457194083989634621674211698586767987366, -1]:
PeriodNonPhi4[8,246]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {6, 8}, {3, 6}, {3, 7}, {3, 4}, {5, 7}, {4, 5}, {1, 4}, {1, 8}, {1, 2}, {2, 5}, {2, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1305/4*f[3,7,3]+87*f[5,3,5]-270*f[3,5,5]+1305/4*f[3,3,7]+94871691/22400*f[13]+87*f[5,5,3]+423/2*f[7,3,3], -17/490*Pi^6*zeta[7]-697/168*Pi^4*zeta[9]-8789/32*Pi^2*zeta[11]-135*zeta[5]^2*zeta[3]-357/5*zeta[5]*zeta[5,3]+1305/8*zeta[3]^2*zeta[7]+94871691/22400*zeta[13]+459/56*zeta[7,3,3]-16881/700*zeta[5,5,3], 1145.592929599713130090219511911411448267325484966987091830717829045881549251298166500046596199840045, -1]:
PeriodNonPhi4[8,247]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {2, 3}, {2, 8}, {2, 4}, {4, 5}, {5, 7}, {5, 8}, {6, 7}, {1, 4}, {1, 6}, {1, 8}, {5, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 543/4*f[3,7,3]-108*f[5,3,5]+540*f[3,5,5]+543/4*f[3,3,7]-288347327/67200*f[13]-108*f[5,5,3]+507*f[7,3,3], 11/98*Pi^6*zeta[7]+2181/280*Pi^4*zeta[9]+13563/32*Pi^2*zeta[11]+270*zeta[5]^2*zeta[3]+648/5*zeta[5]*zeta[5,3]+543/8*zeta[3]^2*zeta[7]-288347327/67200*zeta[13]-1485/56*zeta[7,3,3]+40419/700*zeta[5,5,3], 1215.849711048769794600034576870100475176440727670813742208575164366043289618337014989357091844369657, -1]:
PeriodNonPhi4[8,248]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {6, 8}, {1, 6}, {1, 8}, {1, 4}, {2, 4}, {2, 8}, {5, 8}, {2, 3}, {5, 7}, {3, 7}, {3, 5}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -133870087/67200*f[13]-88*f[5,5,3]-1299*f[7,3,3]+5223/4*f[3,7,3]-88*f[5,3,5]-880*f[3,5,5]+5223/4*f[3,3,7], -3473/4410*Pi^6*zeta[7]-2173/168*Pi^4*zeta[9]+14971/32*Pi^2*zeta[11]-440*zeta[5]^2*zeta[3]-792/5*zeta[5]*zeta[5,3]+5223/8*zeta[3]^2*zeta[7]-133870087/67200*zeta[13]+10419/56*zeta[7,3,3]-178461/700*zeta[5,5,3], 977.7681942720455433915677759831495839210795503214461745144144180489506115515887953871275348243148137, -1]:
PeriodNonPhi4[8,249]:=[[{0, 5}, {0, 7}, {0, 8}, {5, 7}, {5, 8}, {2, 5}, {2, 8}, {2, 4}, {1, 4}, {1, 8}, {3, 4}, {3, 7}, {1, 6}, {3, 6}, {6, 7}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 800*f[5,5]-840*f[7,3]+8469/2*f[11]+800*f[5,3,3]-215/2*f[5,7]-215/2*f[7,5]+607*f[9,3]-840*f[3,7]+607*f[3,9]+560*f[3,3,5]+560*f[3,5,3], 8/63*Pi^6*zeta[5]-8/5*Pi^4*zeta[7]-360*Pi^2*zeta[9]+280*zeta[3]^2*zeta[5]+607*zeta[3]*zeta[9]-215/2*zeta[5]*zeta[7]+400*zeta[5]^2-840*zeta[3]*zeta[7]+8469/2*zeta[11]-48*zeta[5,3,3], 1095.961460726639817506644903521201252306664303617905807310382178969863780832455368559207594498243901, 0]:
PeriodNonPhi4[8,250]:=[[{2, 3}, {2, 5}, {2, 7}, {5, 7}, {5, 8}, {3, 8}, {0, 3}, {7, 8}, {0, 4}, {0, 6}, {6, 7}, {6, 8}, {1, 6}, {1, 7}, {1, 4}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1619/4*f[3,7,3]-287*f[5,3,5]+110*f[3,5,5]+1619/4*f[3,3,7]-205027253/67200*f[13]-287*f[5,5,3]+737/2*f[7,3,3], -29/2646*Pi^6*zeta[7]+1219/280*Pi^4*zeta[9]+12177/32*Pi^2*zeta[11]+55*zeta[5]^2*zeta[3]+397/5*zeta[5]*zeta[5,3]+1619/8*zeta[3]^2*zeta[7]-205027253/67200*zeta[13]+145/56*zeta[7,3,3]+8941/700*zeta[5,5,3], 1489.532737036169772438284412952334795667359918735837107708599008212842368340349193254401095395042887, -1]:
PeriodNonPhi4[8,251]:=[[{3, 4}, {3, 5}, {3, 8}, {5, 8}, {5, 7}, {4, 7}, {2, 4}, {7, 8}, {0, 2}, {0, 8}, {1, 2}, {1, 7}, {0, 6}, {1, 6}, {6, 7}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 400*f[5,5]-413/2*f[7,3]+3531937/480*f[11]+176*f[5,3,3]-1057/8*f[5,7]-1057/8*f[7,5]+24409/18*f[9,3]-413/2*f[3,7]+24409/18*f[3,9]+96*f[3,3,3,3]-262*f[3,3,5]-262*f[3,5,3]-240*f[3,3,3]-4730/9*f[9]+240*f[5,3]+240*f[3,5], 73/315*Pi^6*zeta[5]-73/25*Pi^4*zeta[7]-657*Pi^2*zeta[9]-131*zeta[3]^2*zeta[5]+24409/18*zeta[3]*zeta[9]-1057/8*zeta[5]*zeta[7]+4*zeta[3]^4-40*zeta[3]^3+200*zeta[5]^2+240*zeta[3]*zeta[5]-413/2*zeta[3]*zeta[7]-4730/9*zeta[9]+3531937/480*zeta[11]-438/5*zeta[5,3,3], 1783.694844800847770391550297740298030841695531834529799563859811845723586969478138820355020308459506, 0]:
PeriodNonPhi4[8,252]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {3, 5}, {5, 7}, {5, 8}, {4, 5}, {6, 7}, {6, 8}, {1, 4}, {1, 8}, {2, 4}, {1, 6}, {2, 6}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 800*f[5,5]-840*f[7,3]+85063/30*f[11]+2360*f[5,3,3]+555*f[5,7]+555*f[7,5]+65/9*f[9,3]-840*f[3,7]+65/9*f[3,9]+384*f[3,3,3,3]-1228*f[3,3,5]+500*f[3,5,3]+232/2625*Pi^8*f[3], 22/315*Pi^6*zeta[5]-22/25*Pi^4*zeta[7]-198*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]-614*zeta[3]^2*zeta[5]+65/9*zeta[3]*zeta[9]+555*zeta[5]*zeta[7]+16*zeta[3]^4+400*zeta[5]^2-840*zeta[3]*zeta[7]+85063/30*zeta[11]-132/5*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 968.6603751135589419720734519201520224342551534664816653562063069965202159641979132225951544685275265, 0]:
PeriodNonPhi4[8,253]:=[[{0, 5}, {0, 7}, {0, 8}, {5, 7}, {5, 8}, {3, 5}, {3, 7}, {3, 4}, {6, 7}, {6, 8}, {1, 4}, {1, 8}, {2, 4}, {1, 6}, {2, 6}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -1584*f[3,3,3]-1949/3*f[9]-1080*f[5,3]+1512*f[3,5]+232/2625*Pi^8*f[3]-190*f[5,5]-84*f[7,3]-862159/24*f[11]+512*f[5,3,3]-696*f[5,7]-696*f[7,5]+11636/9*f[9,3]+339*f[3,7]+11636/9*f[3,9]+1536*f[3,3,3,3]-116/875*Pi^8-793/291060*Pi^10-544*f[3,3,5]+1184*f[3,5,3], -80/63*Pi^6*zeta[5]+16*Pi^4*zeta[7]+3600*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]-272*zeta[3]^2*zeta[5]+11636/9*zeta[3]*zeta[9]-696*zeta[5]*zeta[7]+64*zeta[3]^4-264*zeta[3]^3-61/14*zeta[5]^2+1512*zeta[3]*zeta[5]+339*zeta[3]*zeta[7]-116/875*Pi^8-793/291060*Pi^10+2592/5*zeta[5,3]-1949/3*zeta[9]+423/14*zeta[7,3]-862159/24*zeta[11]+480*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 1203.001359292986395363517503875572677835161796270243080193931507912756805365740082676507093209581697, 0]:
PeriodNonPhi4[8,254]:=[[{1, 2}, {1, 3}, {1, 8}, {2, 8}, {2, 6}, {3, 8}, {3, 7}, {6, 7}, {4, 6}, {4, 7}, {5, 7}, {0, 4}, {0, 5}, {0, 8}, {5, 6}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -280*f[7,5]-280*f[5,7]+1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9]-280*zeta[5]*zeta[7], 921.3429757385047453565802223557702597517229761084626491741354101906222027768862975594269273117126243, 0]:
PeriodNonPhi4[8,255]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {3, 4}, {4, 8}, {4, 7}, {6, 7}, {7, 8}, {5, 8}, {1, 5}, {1, 7}, {2, 5}, {1, 6}, {2, 6}, {2, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 232/2625*Pi^8*f[3]+2364*f[3,5,3]+636*f[3,3,5]+3137/4*f[5,7]+3137/4*f[7,5]-440/3*f[9,3]+504*f[3,7]-440/3*f[3,9]+576*f[3,3,3,3]-2400*f[5,5]+504*f[7,3]-2155577/30*f[11]-696*f[5,3,3], -38/15*Pi^6*zeta[5]+798/25*Pi^4*zeta[7]+7182*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]+318*zeta[3]^2*zeta[5]-440/3*zeta[3]*zeta[9]+3137/4*zeta[5]*zeta[7]+24*zeta[3]^4-1200*zeta[5]^2+504*zeta[3]*zeta[7]-2155577/30*zeta[11]+4788/5*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 1231.272767272023738964789641636571809643830327997713712474762161704049397521720279963987273486421066, 0]:
PeriodNonPhi4[8,256]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 6}, {4, 6}, {4, 7}, {6, 7}, {5, 6}, {5, 7}, {2, 7}, {2, 8}, {2, 3}, {3, 5}, {3, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 366*f[3,7,3]+366*f[3,3,7]-1717423/336*f[13]-1044*f[7,3,3], 705/7*zeta[7,3,3]-188/441*Pi^6*zeta[7]-47/21*Pi^4*zeta[9]+2585/4*Pi^2*zeta[11]-846/7*zeta[5,5,3]+183*zeta[3]^2*zeta[7]-1717423/336*zeta[13], 904.2808243578157996899656671139994051607494437202343474230631730723491404179423009925618140377085746, -1]:
PeriodNonPhi4[8,257]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {1, 3}, {1, 6}, {1, 7}, {6, 7}, {2, 6}, {2, 7}, {2, 4}, {4, 8}, {4, 5}, {5, 7}, {5, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1485/4*f[3,7,3]+90*f[5,3,5]+180*f[3,5,5]+1485/4*f[3,3,7]-19951893/4480*f[13]+90*f[5,5,3]-1341/2*f[7,3,3], -463/1470*Pi^6*zeta[7]-183/280*Pi^4*zeta[9]+17919/32*Pi^2*zeta[11]+90*zeta[5]^2*zeta[3]+18*zeta[5]*zeta[5,3]+1485/8*zeta[3]^2*zeta[7]-19951893/4480*zeta[13]+4167/56*zeta[7,3,3]-11997/140*zeta[5,5,3], 1093.654894720872771560743233352549034577687262693651999612119255303183839615257737913813825648666808, -1]:
PeriodNonPhi4[8,258]:=[[{1, 2}, {1, 7}, {1, 8}, {2, 8}, {2, 3}, {3, 8}, {3, 6}, {6, 7}, {0, 7}, {0, 8}, {5, 8}, {5, 6}, {0, 4}, {4, 6}, {4, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 3581/2*f[5,5,3]+1953/4*f[7,3,3]-615/8*f[3,7,3]+3581/2*f[5,3,5]+625*f[3,5,5]-615/8*f[3,3,7]+655934583/44800*f[13], 1507/8820*Pi^6*zeta[7]-20249/1680*Pi^4*zeta[9]-84953/64*Pi^2*zeta[11]+625/2*zeta[5]^2*zeta[3]-2331/10*zeta[5]*zeta[5,3]-615/16*zeta[3]^2*zeta[7]+655934583/44800*zeta[13]-4521/112*zeta[7,3,3]+2547/1400*zeta[5,5,3], 863.8855479687435999129536989695703587240993182284536157943590559178843101990523077981790911759347813, -1]:
PeriodNonPhi4[8,259]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {3, 4}, {4, 8}, {4, 7}, {6, 7}, {7, 8}, {5, 8}, {5, 7}, {1, 5}, {1, 6}, {1, 2}, {2, 6}, {2, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 217/2*f[3,7,3]+397*f[5,3,5]+630*f[3,5,5]+217/2*f[3,3,7]-456609/400*f[13]+397*f[5,5,3]+315/2*f[7,3,3], 2/135*Pi^6*zeta[7]+8/3*Pi^4*zeta[9]+1529/8*Pi^2*zeta[11]+315*zeta[5]^2*zeta[3]+233/5*zeta[5]*zeta[5,3]+217/4*zeta[3]^2*zeta[7]-456609/400*zeta[13]-7/2*zeta[7,3,3]+338/25*zeta[5,5,3], 1508.235108680625828260869140619089826452277853327648982017518914869003732359330646410606374168847374, -1]:
PeriodNonPhi4[8,260]:=[[{1, 3}, {1, 6}, {1, 8}, {3, 8}, {3, 4}, {4, 8}, {4, 7}, {6, 7}, {7, 8}, {0, 8}, {0, 6}, {0, 5}, {2, 6}, {2, 5}, {2, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -323/2*f[3,7,3]+43*f[5,3,5]+840*f[3,5,5]-323/2*f[3,3,7]-39882181/8400*f[13]+43*f[5,5,3]+915/2*f[7,3,3], 1238/6615*Pi^6*zeta[7]+1033/105*Pi^4*zeta[9]+3575/8*Pi^2*zeta[11]+420*zeta[5]^2*zeta[3]+797/5*zeta[5]*zeta[5,3]-323/4*zeta[3]^2*zeta[7]-39882181/8400*zeta[13]-619/14*zeta[7,3,3]+14864/175*zeta[5,5,3], 1237.300350480363593755655119327936039760164868217890527773592079406448342405848591720538021274927852, -1]:
PeriodNonPhi4[8,261]:=[[{2, 3}, {2, 5}, {2, 8}, {3, 8}, {3, 6}, {5, 6}, {5, 8}, {5, 7}, {6, 7}, {4, 6}, {0, 4}, {0, 8}, {1, 4}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -1125*f[5,7]+6993/4*f[7,5]-2295/2*f[9,3]+1116*f[3,9]+113854613/10216206000*Pi^12, 19011/2*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-3891*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]-63*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 735.7641034682980549642713858006820306576874821086949067028760493025807628282160405507049179739600302, 0]:
PeriodNonPhi4[8,262]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {1, 3}, {1, 6}, {1, 7}, {6, 7}, {2, 6}, {7, 8}, {2, 4}, {4, 8}, {2, 5}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 800*f[5,5]-840*f[7,3]+85063/30*f[11]+2360*f[5,3,3]+555*f[5,7]+555*f[7,5]+65/9*f[9,3]-840*f[3,7]+65/9*f[3,9]+384*f[3,3,3,3]-1228*f[3,3,5]+500*f[3,5,3]+232/2625*Pi^8*f[3], 22/315*Pi^6*zeta[5]-22/25*Pi^4*zeta[7]-198*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]-614*zeta[3]^2*zeta[5]+65/9*zeta[3]*zeta[9]+555*zeta[5]*zeta[7]+16*zeta[3]^4+400*zeta[5]^2-840*zeta[3]*zeta[7]+85063/30*zeta[11]-132/5*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 968.6603751135589419720734519201520224342551534664816653562063069965202159641979132225951544685275265, 0]:
PeriodNonPhi4[8,263]:=[[{3, 4}, {3, 7}, {3, 8}, {4, 8}, {2, 4}, {2, 7}, {2, 6}, {6, 7}, {7, 8}, {5, 7}, {0, 5}, {0, 8}, {1, 5}, {0, 6}, {1, 6}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 6945/4*f[5,7]+9219/2*f[7,5]-10970/3*f[9,3]-8359/6*f[3,9]+2304*f[3,3,3,3]+113854613/10216206000*Pi^12, 20989/3*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-4119/4*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]+33*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 905.6604198517519964561805546391239504984691100594456308480007676266636665114040246045435849486736663, 0]:
PeriodNonPhi4[8,264]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 6}, {0, 4}, {0, 8}, {0, 7}, {6, 7}, {5, 6}, {5, 7}, {2, 7}, {2, 8}, {2, 3}, {3, 5}, {3, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -972*f[5,3,5]-9819147/2800*f[13]-972*f[5,5,3]+1350*f[7,3,3], 972/5*zeta[5]*zeta[5,3]+27054/175*zeta[5,5,3]+453/35*Pi^4*zeta[9]+1089/4*Pi^2*zeta[11]-9819147/2800*zeta[13]-675/7*zeta[7,3,3]+20/49*Pi^6*zeta[7], 847.6461156397111251207670837670689902453735503393825637271084556248374782788666005729678024107691507, -1]:
PeriodNonPhi4[8,265]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 6}, {1, 5}, {5, 8}, {5, 7}, {6, 7}, {2, 6}, {2, 7}, {2, 3}, {3, 8}, {3, 4}, {4, 7}, {4, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 543/4*f[3,7,3]-108*f[5,3,5]+540*f[3,5,5]+543/4*f[3,3,7]-288347327/67200*f[13]-108*f[5,5,3]+507*f[7,3,3], 11/98*Pi^6*zeta[7]+2181/280*Pi^4*zeta[9]+13563/32*Pi^2*zeta[11]+270*zeta[5]^2*zeta[3]+648/5*zeta[5]*zeta[5,3]+543/8*zeta[3]^2*zeta[7]-288347327/67200*zeta[13]-1485/56*zeta[7,3,3]+40419/700*zeta[5,5,3], 1215.849711048769794600034576870100475176440727670813742208575164366043289618337014989357091844369657, -1]:
PeriodNonPhi4[8,266]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 8}, {2, 4}, {2, 6}, {2, 7}, {6, 7}, {0, 6}, {0, 8}, {0, 5}, {5, 7}, {3, 5}, {3, 7}, {3, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -873/2*f[7,3,3]+9/4*f[3,7,3]+33*f[5,3,5]+270*f[3,5,5]+9/4*f[3,3,7]-76207221/22400*f[13]+33*f[5,5,3], -13/98*Pi^6*zeta[7]+1627/840*Pi^4*zeta[9]+13387/32*Pi^2*zeta[11]+135*zeta[5]^2*zeta[3]+237/5*zeta[5]*zeta[5,3]+9/8*zeta[3]^2*zeta[7]-76207221/22400*zeta[13]+1755/56*zeta[7,3,3]-19689/700*zeta[5,5,3], 966.8308019861797060577711510960472003418160280528182909657418457194083989634621674211698586767987366, -1]:
PeriodNonPhi4[8,267]:=[[{0, 4}, {4, 5}, {4, 6}, {0, 6}, {0, 8}, {5, 6}, {5, 8}, {5, 7}, {6, 7}, {1, 7}, {1, 8}, {1, 3}, {2, 7}, {2, 3}, {2, 8}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,268]:=[[{2, 5}, {2, 6}, {2, 7}, {5, 7}, {3, 5}, {3, 7}, {3, 8}, {6, 7}, {7, 8}, {0, 6}, {0, 8}, {0, 4}, {1, 6}, {1, 4}, {1, 8}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1400*f[5,7]+1400*f[7,5], 1400*zeta[5]*zeta[7], 1463.819493634507066445887682764339735122407902601328611752300719350927745796662877582698836146086494, 0]:
PeriodNonPhi4[8,269]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 6}, {0, 4}, {0, 8}, {0, 7}, {6, 7}, {5, 6}, {5, 8}, {2, 5}, {2, 8}, {3, 5}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -1125*f[5,7]+6993/4*f[7,5]-2295/2*f[9,3]+1116*f[3,9]+113854613/10216206000*Pi^12, 19011/2*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-3891*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]-63*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 735.7641034682980549642713858006820306576874821086949067028760493025807628282160405507049179739600302, 0]:
PeriodNonPhi4[8,270]:=[[{3, 4}, {3, 7}, {3, 8}, {4, 7}, {2, 4}, {2, 8}, {2, 6}, {6, 7}, {7, 8}, {5, 7}, {0, 5}, {0, 8}, {1, 5}, {0, 6}, {1, 6}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 113854613/10216206000*Pi^12-4395/4*f[5,7]+3549/2*f[7,5]-1080*f[9,3]+2367/2*f[3,9], 9573*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-15459/4*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]-63*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 844.5125186033249391551602012080025663235677568424293073378251400712683200219181261845747194468507093, 0]:
PeriodNonPhi4[8,271]:=[[{3, 4}, {3, 5}, {3, 6}, {4, 5}, {4, 6}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {0, 7}, {0, 8}, {0, 2}, {1, 7}, {1, 2}, {1, 8}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,272]:=[[{3, 4}, {3, 6}, {3, 7}, {4, 6}, {4, 5}, {5, 6}, {5, 7}, {5, 8}, {6, 8}, {0, 7}, {0, 8}, {0, 2}, {1, 7}, {1, 2}, {1, 8}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,273]:=[[{0, 1}, {0, 2}, {0, 8}, {1, 8}, {1, 5}, {2, 5}, {2, 8}, {5, 6}, {5, 7}, {6, 7}, {3, 6}, {3, 8}, {4, 6}, {3, 7}, {4, 7}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,274]:=[[{0, 1}, {0, 2}, {0, 8}, {1, 8}, {1, 5}, {2, 8}, {2, 4}, {4, 7}, {5, 7}, {5, 6}, {6, 8}, {7, 8}, {3, 4}, {3, 8}, {3, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 103/2*f[3,7,3]+507*f[5,3,5]+530*f[3,5,5]+103/2*f[3,3,7]+3278207/16800*f[13]+507*f[5,5,3]-249/2*f[7,3,3], -352/6615*Pi^6*zeta[7]-1/42*Pi^4*zeta[9]+407/4*Pi^2*zeta[11]+265*zeta[5]^2*zeta[3]+23/5*zeta[5]*zeta[5,3]+103/4*zeta[3]^2*zeta[7]+3278207/16800*zeta[13]+88/7*zeta[7,3,3]-2479/175*zeta[5,5,3], 1526.176745107776094160320235015307442519029468412658029809343137170212740707019936668836466214786134, -1]:
PeriodNonPhi4[8,275]:=[[{0, 1}, {0, 2}, {0, 8}, {1, 8}, {1, 6}, {2, 8}, {2, 4}, {6, 8}, {3, 4}, {3, 8}, {7, 8}, {3, 5}, {5, 6}, {4, 7}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 2801/8*f[3,7,3]+599/2*f[5,3,5]-465*f[3,5,5]+2801/8*f[3,3,7]+166412067/44800*f[13]+599/2*f[5,5,3]-4249/4*f[7,3,3], -11299/26460*Pi^6*zeta[7]-18037/1680*Pi^4*zeta[9]-3421/64*Pi^2*zeta[11]-465/2*zeta[5]^2*zeta[3]-1529/10*zeta[5]*zeta[5,3]+2801/16*zeta[3]^2*zeta[7]+166412067/44800*zeta[13]+11299/112*zeta[7,3,3]-212297/1400*zeta[5,5,3], 1673.879699181906599650351527304030262287259880976352186003136600307463714644563425270320588001390050, -1]:
PeriodNonPhi4[8,276]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 8}, {1, 3}, {3, 8}, {3, 5}, {6, 8}, {2, 5}, {2, 8}, {4, 5}, {4, 6}, {2, 7}, {4, 7}, {6, 7}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -86155/10216206*Pi^12+182*f[3,5,3]+6667/9*f[3,9]+480*f[3,3,3,3]+182*f[3,3,5]+400*f[5,5]-77/2*f[7,3]-3796367/480*f[11]-376*f[5,3,3]+13707/8*f[5,7]-5733/8*f[7,5]+3247/9*f[9,3]-77/2*f[3,7]-240*f[3,3,3]-4730/9*f[9]+240*f[5,3]+240*f[3,5], -31/105*Pi^6*zeta[5]+93/25*Pi^4*zeta[7]+837*Pi^2*zeta[9]+91*zeta[3]^2*zeta[5]-41273/9*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+30987/8*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+60*zeta[3]^4-40*zeta[3]^3+200*zeta[5]^2+240*zeta[3]*zeta[5]-77/2*zeta[3]*zeta[7]-86155/10216206*Pi^12-4730/9*zeta[9]-3796367/480*zeta[11]+558/5*zeta[5,3,3]-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 1976.171025346595400368305899518840559215312038268337603332726117063522820753197241271915460821474794, 0]:
PeriodNonPhi4[8,277]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {4, 7}, {3, 4}, {3, 8}, {3, 6}, {6, 8}, {7, 8}, {2, 8}, {2, 6}, {2, 5}, {5, 6}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 221712121/22400*f[13]+327*f[5,5,3]+1395/2*f[7,3,3]-173/4*f[3,7,3]+327*f[5,3,5]-200*f[3,5,5]-173/4*f[3,3,7], 2963/13230*Pi^6*zeta[7]-3931/840*Pi^4*zeta[9]-26323/32*Pi^2*zeta[11]-100*zeta[5]^2*zeta[3]-527/5*zeta[5]*zeta[5,3]-173/8*zeta[3]^2*zeta[7]+221712121/22400*zeta[13]-2963/56*zeta[7,3,3]+29689/700*zeta[5,5,3], 1371.862083169939829661146235794665806984548769956042991109870428872179620362820902272898457674815827, -1]:
PeriodNonPhi4[8,278]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 5}, {5, 7}, {3, 5}, {3, 8}, {3, 4}, {7, 8}, {6, 7}, {4, 6}, {2, 4}, {2, 6}, {2, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -2131719/22400*f[13]-243*f[5,5,3]+675/2*f[7,3,3]+675/4*f[3,7,3]-243*f[5,3,5]+675/4*f[3,3,7], 5/98*Pi^6*zeta[7]+831/280*Pi^4*zeta[9]+4653/32*Pi^2*zeta[11]+243/5*zeta[5]*zeta[5,3]+675/8*zeta[3]^2*zeta[7]-2131719/22400*zeta[13]-675/56*zeta[7,3,3]+16929/700*zeta[5,5,3], 1804.609257401702446420030049257989248541282805233750586380522068370528563521873912236440483765263650, -1]:
PeriodNonPhi4[8,279]:=[[{0, 4}, {0, 6}, {0, 8}, {4, 6}, {2, 4}, {2, 8}, {2, 7}, {6, 8}, {3, 6}, {3, 8}, {3, 5}, {5, 7}, {1, 5}, {1, 7}, {1, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 24311681/5600*f[13]-12*f[5,5,3]+846*f[7,3,3]+583*f[3,7,3]-12*f[5,3,5]-200*f[3,5,5]+583*f[3,3,7], 526/6615*Pi^6*zeta[7]-117/70*Pi^4*zeta[9]-2343/8*Pi^2*zeta[11]-100*zeta[5]^2*zeta[3]-188/5*zeta[5]*zeta[5,3]+583/2*zeta[3]^2*zeta[7]+24311681/5600*zeta[13]-263/14*zeta[7,3,3]+2629/175*zeta[5,5,3], 1657.861273863056368176888955402827800041250631091602238526682065396201082766552244153259265592067354, -1]:
PeriodNonPhi4[8,280]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 6}, {3, 4}, {3, 8}, {3, 5}, {6, 8}, {0, 6}, {0, 8}, {0, 7}, {5, 7}, {2, 5}, {2, 7}, {2, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -2213189/672*f[13]-594*f[7,3,3]+591*f[3,7,3]+591*f[3,3,7], -2213189/672*zeta[13]+1185/14*zeta[7,3,3]-158/441*Pi^6*zeta[7]-79/42*Pi^4*zeta[9]+4345/8*Pi^2*zeta[11]-711/7*zeta[5,5,3]+591/2*zeta[3]^2*zeta[7], 1968.860940450572137948954091499657396062233411361017993408461302203236440980671540332585544356946205, -1]:
PeriodNonPhi4[8,281]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 5}, {5, 7}, {5, 8}, {4, 5}, {1, 7}, {1, 8}, {6, 8}, {4, 6}, {1, 3}, {3, 4}, {3, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -86155/10216206*Pi^12+2095/2*f[5,7]-2765/2*f[7,5]+1171/3*f[9,3]+2311/3*f[3,9]-288*f[3,3,3,3], -13669/3*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+6415/2*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+28*zeta[3]^4-86155/10216206*Pi^12-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 805.3473885075099739727415538185746087726949567579216701644803181268229282378132785018514020962671983, 0]:
PeriodNonPhi4[8,282]:=[[{1, 2}, {1, 7}, {1, 8}, {2, 8}, {2, 3}, {3, 7}, {3, 4}, {4, 5}, {4, 6}, {5, 6}, {5, 8}, {6, 8}, {0, 6}, {0, 8}, {0, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -873/2*f[7,3,3]+9/4*f[3,7,3]+33*f[5,3,5]+270*f[3,5,5]+9/4*f[3,3,7]-76207221/22400*f[13]+33*f[5,5,3], -13/98*Pi^6*zeta[7]+1627/840*Pi^4*zeta[9]+13387/32*Pi^2*zeta[11]+135*zeta[5]^2*zeta[3]+237/5*zeta[5]*zeta[5,3]+9/8*zeta[3]^2*zeta[7]-76207221/22400*zeta[13]+1755/56*zeta[7,3,3]-19689/700*zeta[5,5,3], 966.8308019861797060577711510960472003418160280528182909657418457194083989634621674211698586767987366, -1]:
PeriodNonPhi4[8,283]:=[[{1, 2}, {1, 7}, {1, 8}, {2, 8}, {2, 5}, {5, 7}, {5, 8}, {4, 5}, {0, 7}, {0, 8}, {3, 7}, {3, 4}, {0, 6}, {3, 6}, {4, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 153/4*f[3,7,3]+423*f[5,3,5]+210*f[3,5,5]+153/4*f[3,3,7]+74218657/67200*f[13]+423*f[5,5,3]-729/2*f[7,3,3], -179/1470*Pi^6*zeta[7]-505/168*Pi^4*zeta[9]-341/32*Pi^2*zeta[11]+105*zeta[5]^2*zeta[3]-213/5*zeta[5]*zeta[5,3]+153/8*zeta[3]^2*zeta[7]+74218657/67200*zeta[13]+1611/56*zeta[7,3,3]-30129/700*zeta[5,5,3], 749.8186229956812217736182060128660712173130131258009834868211701392831566066139841555241716217257988, -1]:
PeriodNonPhi4[8,284]:=[[{0, 3}, {0, 4}, {0, 8}, {3, 8}, {1, 3}, {1, 8}, {1, 7}, {4, 5}, {4, 6}, {5, 6}, {5, 8}, {2, 8}, {2, 6}, {2, 7}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 417/4*f[3,7,3]-230*f[5,3,5]+100*f[3,5,5]+417/4*f[3,3,7]-48077963/13440*f[13]-230*f[5,5,3]-381/2*f[7,3,3], -131/1470*Pi^6*zeta[7]+2687/840*Pi^4*zeta[9]+14003/32*Pi^2*zeta[11]+50*zeta[5]^2*zeta[3]+66*zeta[5]*zeta[5,3]+417/8*zeta[3]^2*zeta[7]-48077963/13440*zeta[13]+1179/56*zeta[7,3,3]-1689/140*zeta[5,5,3], 1112.321944173278141504558752425419428474647611831130850767594427801115730067061359491577181467111152, -1]:
PeriodNonPhi4[8,285]:=[[{0, 4}, {0, 6}, {0, 8}, {4, 8}, {3, 4}, {3, 8}, {3, 5}, {1, 6}, {1, 8}, {7, 8}, {6, 7}, {2, 6}, {2, 5}, {1, 7}, {2, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -427232293/44800*f[13]-1/2*f[5,5,3]-2991/4*f[7,3,3]+6453/8*f[3,7,3]-1/2*f[5,3,5]+385*f[3,5,5]+6453/8*f[3,3,7], -829/1764*Pi^6*zeta[7]+1017/560*Pi^4*zeta[9]+68211/64*Pi^2*zeta[11]+385/2*zeta[5]^2*zeta[3]+771/10*zeta[5]*zeta[5,3]+6453/16*zeta[3]^2*zeta[7]-427232293/44800*zeta[13]+12435/112*zeta[7,3,3]-164937/1400*zeta[5,5,3], 1547.692421011306656293277923353860219654778056521140301675826124784936377948983057922766888875483593, -1]:
PeriodNonPhi4[8,286]:=[[{1, 2}, {1, 6}, {1, 7}, {2, 6}, {2, 4}, {6, 7}, {0, 6}, {0, 7}, {0, 8}, {4, 8}, {4, 5}, {5, 8}, {3, 5}, {3, 7}, {3, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 993/4*f[3,7,3]-270*f[5,3,5]+540*f[3,5,5]+993/4*f[3,3,7]-99347851/13440*f[13]-270*f[5,5,3]+195/2*f[7,3,3], -67/1470*Pi^6*zeta[7]+2453/280*Pi^4*zeta[9]+25971/32*Pi^2*zeta[11]+270*zeta[5]^2*zeta[3]+162*zeta[5]*zeta[5,3]+993/8*zeta[3]^2*zeta[7]-99347851/13440*zeta[13]+603/56*zeta[7,3,3]+2727/140*zeta[5,5,3], 1968.267805846567380204142289198422210509686451228060689430102948622241150967903613560797864662397313, -1]:
PeriodNonPhi4[8,287]:=[[{1, 3}, {1, 7}, {1, 8}, {3, 7}, {2, 3}, {2, 8}, {2, 4}, {4, 5}, {4, 6}, {5, 6}, {5, 8}, {6, 8}, {0, 6}, {0, 8}, {0, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1485/4*f[3,7,3]+90*f[5,3,5]+180*f[3,5,5]+1485/4*f[3,3,7]-19951893/4480*f[13]+90*f[5,5,3]-1341/2*f[7,3,3], -463/1470*Pi^6*zeta[7]-183/280*Pi^4*zeta[9]+17919/32*Pi^2*zeta[11]+90*zeta[5]^2*zeta[3]+18*zeta[5]*zeta[5,3]+1485/8*zeta[3]^2*zeta[7]-19951893/4480*zeta[13]+4167/56*zeta[7,3,3]-11997/140*zeta[5,5,3], 1093.654894720872771560743233352549034577687262693651999612119255303183839615257737913813825648666808, -1]:
PeriodNonPhi4[8,288]:=[[{1, 5}, {1, 7}, {1, 8}, {5, 7}, {5, 8}, {2, 5}, {2, 8}, {2, 3}, {0, 7}, {0, 8}, {6, 8}, {3, 6}, {0, 4}, {3, 4}, {4, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 800*f[5,5]-840*f[7,3]+8469/2*f[11]+800*f[5,3,3]-215/2*f[5,7]-215/2*f[7,5]+607*f[9,3]-840*f[3,7]+607*f[3,9]+560*f[3,3,5]+560*f[3,5,3], 8/63*Pi^6*zeta[5]-8/5*Pi^4*zeta[7]-360*Pi^2*zeta[9]+280*zeta[3]^2*zeta[5]+607*zeta[3]*zeta[9]-215/2*zeta[5]*zeta[7]+400*zeta[5]^2-840*zeta[3]*zeta[7]+8469/2*zeta[11]-48*zeta[5,3,3], 1095.961460726639817506644903521201252306664303617905807310382178969863780832455368559207594498243901, 0]:
PeriodNonPhi4[8,289]:=[[{1, 5}, {1, 7}, {1, 8}, {5, 7}, {5, 8}, {2, 5}, {2, 8}, {2, 4}, {0, 7}, {0, 8}, {3, 7}, {3, 4}, {0, 6}, {3, 6}, {4, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -133870087/67200*f[13]-88*f[5,5,3]-1299*f[7,3,3]+5223/4*f[3,7,3]-88*f[5,3,5]-880*f[3,5,5]+5223/4*f[3,3,7], -3473/4410*Pi^6*zeta[7]-2173/168*Pi^4*zeta[9]+14971/32*Pi^2*zeta[11]-440*zeta[5]^2*zeta[3]-792/5*zeta[5]*zeta[5,3]+5223/8*zeta[3]^2*zeta[7]-133870087/67200*zeta[13]+10419/56*zeta[7,3,3]-178461/700*zeta[5,5,3], 977.7681942720455433915677759831495839210795503214461745144144180489506115515887953871275348243148137, -1]:
PeriodNonPhi4[8,290]:=[[{2, 3}, {2, 4}, {2, 8}, {4, 8}, {4, 7}, {3, 7}, {1, 3}, {7, 8}, {5, 7}, {5, 8}, {6, 8}, {1, 6}, {0, 1}, {0, 5}, {0, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 400*f[5,5]-413/2*f[7,3]+3531937/480*f[11]+176*f[5,3,3]-1057/8*f[5,7]-1057/8*f[7,5]+24409/18*f[9,3]-413/2*f[3,7]+24409/18*f[3,9]+96*f[3,3,3,3]-262*f[3,3,5]-262*f[3,5,3]-240*f[3,3,3]-4730/9*f[9]+240*f[5,3]+240*f[3,5], 73/315*Pi^6*zeta[5]-73/25*Pi^4*zeta[7]-657*Pi^2*zeta[9]-131*zeta[3]^2*zeta[5]+24409/18*zeta[3]*zeta[9]-1057/8*zeta[5]*zeta[7]+4*zeta[3]^4-40*zeta[3]^3+200*zeta[5]^2+240*zeta[3]*zeta[5]-413/2*zeta[3]*zeta[7]-4730/9*zeta[9]+3531937/480*zeta[11]-438/5*zeta[5,3,3], 1783.694844800847770391550297740298030841695531834529799563859811845723586969478138820355020308459506, 0]:
PeriodNonPhi4[8,291]:=[[{1, 3}, {1, 7}, {1, 8}, {3, 7}, {3, 5}, {5, 7}, {0, 7}, {0, 8}, {0, 6}, {5, 8}, {4, 5}, {4, 6}, {2, 4}, {2, 6}, {2, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1485/4*f[3,7,3]+90*f[5,3,5]+180*f[3,5,5]+1485/4*f[3,3,7]-19951893/4480*f[13]+90*f[5,5,3]-1341/2*f[7,3,3], -463/1470*Pi^6*zeta[7]-183/280*Pi^4*zeta[9]+17919/32*Pi^2*zeta[11]+90*zeta[5]^2*zeta[3]+18*zeta[5]*zeta[5,3]+1485/8*zeta[3]^2*zeta[7]-19951893/4480*zeta[13]+4167/56*zeta[7,3,3]-11997/140*zeta[5,5,3], 1093.654894720872771560743233352549034577687262693651999612119255303183839615257737913813825648666808, -1]:
PeriodNonPhi4[8,292]:=[[{1, 5}, {1, 7}, {1, 8}, {5, 7}, {5, 8}, {3, 5}, {3, 7}, {0, 7}, {0, 8}, {0, 6}, {3, 4}, {4, 6}, {2, 4}, {2, 6}, {2, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 543/4*f[3,7,3]-108*f[5,3,5]+540*f[3,5,5]+543/4*f[3,3,7]-288347327/67200*f[13]-108*f[5,5,3]+507*f[7,3,3], 11/98*Pi^6*zeta[7]+2181/280*Pi^4*zeta[9]+13563/32*Pi^2*zeta[11]+270*zeta[5]^2*zeta[3]+648/5*zeta[5]*zeta[5,3]+543/8*zeta[3]^2*zeta[7]-288347327/67200*zeta[13]-1485/56*zeta[7,3,3]+40419/700*zeta[5,5,3], 1215.849711048769794600034576870100475176440727670813742208575164366043289618337014989357091844369657, -1]:
PeriodNonPhi4[8,293]:=[[{3, 5}, {3, 7}, {3, 8}, {5, 7}, {4, 5}, {4, 8}, {2, 4}, {7, 8}, {0, 7}, {0, 8}, {1, 8}, {1, 2}, {0, 6}, {1, 6}, {2, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -461160429/22400*f[13]-573*f[5,5,3]+787/2*f[7,3,3]-487/4*f[3,7,3]-573*f[5,3,5]+1710*f[3,5,5]-487/4*f[3,3,7], 229/1470*Pi^6*zeta[7]+4399/168*Pi^4*zeta[9]+59411/32*Pi^2*zeta[11]+855*zeta[5]^2*zeta[3]+2283/5*zeta[5]*zeta[5,3]-487/8*zeta[3]^2*zeta[7]-461160429/22400*zeta[13]-2061/56*zeta[7,3,3]+94839/700*zeta[5,5,3], 1483.853205610634561524682386383597860573228672216121724034359066752485581525408470396798645330744654, -1]:
PeriodNonPhi4[8,294]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 6}, {0, 4}, {0, 8}, {0, 5}, {5, 8}, {2, 5}, {2, 8}, {3, 8}, {2, 7}, {3, 6}, {3, 7}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -18394647/3200*f[13]-353*f[5,5,3]+5999/2*f[7,3,3]-1491/4*f[3,7,3]-353*f[5,3,5]+1590*f[3,5,5]-1491/4*f[3,3,7], 1927/1890*Pi^6*zeta[7]+3233/120*Pi^4*zeta[9]+7535/32*Pi^2*zeta[11]+795*zeta[5]^2*zeta[3]+1943/5*zeta[5]*zeta[5,3]-1491/8*zeta[3]^2*zeta[7]-18394647/3200*zeta[13]-1927/8*zeta[7,3,3]+36677/100*zeta[5,5,3], 965.3407046855803511145044765578812432932730644964648420005079698142783955890394144603918859856301333, -1]:
PeriodNonPhi4[8,295]:=[[{0, 1}, {0, 2}, {0, 8}, {1, 8}, {1, 5}, {2, 8}, {2, 6}, {5, 6}, {3, 5}, {3, 8}, {4, 8}, {3, 7}, {4, 6}, {4, 7}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -280*f[7,5]-280*f[5,7]+1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9]-280*zeta[5]*zeta[7], 921.3429757385047453565802223557702597517229761084626491741354101906222027768862975594269273117126243, 0]:
PeriodNonPhi4[8,296]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 6}, {0, 4}, {0, 8}, {0, 7}, {6, 7}, {3, 6}, {3, 8}, {3, 5}, {5, 7}, {2, 7}, {2, 5}, {2, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 366*f[3,7,3]+366*f[3,3,7]-1717423/336*f[13]-1044*f[7,3,3], 705/7*zeta[7,3,3]-188/441*Pi^6*zeta[7]-47/21*Pi^4*zeta[9]+2585/4*Pi^2*zeta[11]-846/7*zeta[5,5,3]+183*zeta[3]^2*zeta[7]-1717423/336*zeta[13], 904.2808243578157996899656671139994051607494437202343474230631730723491404179423009925618140377085746, -1]:
PeriodNonPhi4[8,297]:=[[{1, 2}, {1, 6}, {1, 8}, {2, 6}, {2, 4}, {4, 8}, {4, 7}, {6, 7}, {0, 6}, {0, 8}, {0, 5}, {5, 7}, {3, 5}, {3, 7}, {3, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1305/4*f[3,7,3]+87*f[5,3,5]-270*f[3,5,5]+1305/4*f[3,3,7]+94871691/22400*f[13]+87*f[5,5,3]+423/2*f[7,3,3], -17/490*Pi^6*zeta[7]-697/168*Pi^4*zeta[9]-8789/32*Pi^2*zeta[11]-135*zeta[5]^2*zeta[3]-357/5*zeta[5]*zeta[5,3]+1305/8*zeta[3]^2*zeta[7]+94871691/22400*zeta[13]+459/56*zeta[7,3,3]-16881/700*zeta[5,5,3], 1145.592929599713130090219511911411448267325484966987091830717829045881549251298166500046596199840045, -1]:
PeriodNonPhi4[8,298]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {4, 7}, {4, 6}, {6, 8}, {7, 8}, {5, 7}, {2, 5}, {2, 8}, {3, 5}, {2, 6}, {3, 6}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 560*f[3,5,3]+560*f[3,3,5]+800*f[5,5]-840*f[7,3]+8469/2*f[11]+800*f[5,3,3]+715*f[5,7]+715*f[7,5]-90*f[9,3]-840*f[3,7]-90*f[3,9], 8/63*Pi^6*zeta[5]-8/5*Pi^4*zeta[7]-360*Pi^2*zeta[9]+280*zeta[3]^2*zeta[5]-90*zeta[3]*zeta[9]+715*zeta[5]*zeta[7]+400*zeta[5]^2-840*zeta[3]*zeta[7]+8469/2*zeta[11]-48*zeta[5,3,3], 1116.439052619464214503828958852273832680151787695567641563427203592122122063843465355363809449319561, 0]:
PeriodNonPhi4[8,299]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 8}, {3, 4}, {4, 7}, {4, 5}, {7, 8}, {6, 7}, {6, 8}, {1, 5}, {1, 8}, {2, 5}, {1, 6}, {2, 6}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1620*f[5,5]-1773/2*f[7,3]+152481/10*f[11]+648*f[5,3,3]-1125/2*f[5,7]-1125/2*f[7,5]+2016*f[9,3]-1773/2*f[3,7]+2016*f[3,9]-324*f[3,3,5]-324*f[3,5,3]-360*f[3,3]+945/2*f[7]-432*f[3,3,3]-515/2*f[9], 18/35*Pi^6*zeta[5]-162/25*Pi^4*zeta[7]-1458*Pi^2*zeta[9]-162*zeta[3]^2*zeta[5]+2016*zeta[3]*zeta[9]-1125/2*zeta[5]*zeta[7]-180*zeta[3]^2-72*zeta[3]^3+810*zeta[5]^2-1773/2*zeta[3]*zeta[7]+945/2*zeta[7]-515/2*zeta[9]+152481/10*zeta[11]-972/5*zeta[5,3,3], 1939.940129926454113858668478761593018850308994296606148738867581080578082928918312502927076728534681, 0]:
PeriodNonPhi4[8,300]:=[[{0, 4}, {0, 6}, {0, 8}, {6, 8}, {3, 4}, {4, 7}, {3, 6}, {5, 6}, {7, 8}, {3, 8}, {1, 5}, {1, 8}, {2, 5}, {1, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 3172/24255*Pi^10+928/875*Pi^8*f[3]-18432*f[3,3,3]+14080/3*f[9]+3040*f[5,5]+13536*f[7,3]-1515812/5*f[11]+12736*f[5,3,3]-6768*f[3,7]-8768*f[3,3,5]+11968*f[3,5,3], 3172/24255*Pi^10+928/875*Pi^8*zeta[3]-3072*zeta[3]^3+14080/3*zeta[9]-19816/7*zeta[5]^2-10152/7*zeta[7,3]-1515812/5*zeta[11]+19968/5*zeta[5,3,3]-3328/315*Pi^6*zeta[5]+3328/25*Pi^4*zeta[7]+29952*Pi^2*zeta[9]-6768*zeta[3]*zeta[7]-4384*zeta[3]^2*zeta[5]-20736/5*zeta[3]*zeta[5,3], 1136.832742125413130012352074845986815190568571767005234645782080392483880288111453892054966043648522, 0]:
PeriodNonPhi4[8,301]:=[[{0, 4}, {0, 6}, {0, 8}, {6, 8}, {3, 4}, {4, 5}, {3, 6}, {6, 7}, {7, 8}, {3, 8}, {1, 5}, {1, 8}, {2, 5}, {1, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1586/72765*Pi^10-1440*f[3,3]+1890*f[7]+3456*f[3,3,3]-904*f[9]+2160*f[5,3]-3024*f[3,5]+232/875*Pi^8-4320*f[5,5]+4284*f[7,3]-1156653/10*f[11]-5184*f[5,3,3]+900*f[3,7]+2592*f[3,3,5]+2592*f[3,5,3], -144/35*Pi^6*zeta[5]+1296/25*Pi^4*zeta[7]+11664*Pi^2*zeta[9]+1296*zeta[3]^2*zeta[5]-720*zeta[3]^2+576*zeta[3]^3-20196/7*zeta[5]^2-3024*zeta[3]*zeta[5]+900*zeta[3]*zeta[7]+232/875*Pi^8+1586/72765*Pi^10+1890*zeta[7]-5184/5*zeta[5,3]-904*zeta[9]-1692/7*zeta[7,3]-1156653/10*zeta[11]+7776/5*zeta[5,3,3], 2256.574934610598092169468534079536397619595011945276532818688511887898139437230582250508290570294582, 0]:
PeriodNonPhi4[8,302]:=[[{2, 5}, {2, 6}, {2, 8}, {5, 8}, {6, 8}, {4, 5}, {4, 6}, {6, 7}, {3, 4}, {5, 7}, {0, 3}, {0, 8}, {1, 3}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1586/24255*Pi^10+1856/2625*Pi^8*f[3]-6144*f[3,3,3]+14080/9*f[9]+9552*f[3,5,3]-4272*f[3,3,5]+8516*f[7,3]-23444311/60*f[11]-2496*f[5,3,3]-1636*f[3,7]-3040*f[5,5], 1586/24255*Pi^10+1856/2625*Pi^8*zeta[3]-1024*zeta[3]^3+14080/9*zeta[9]-13824/5*zeta[3]*zeta[5,3]+25872/5*zeta[5,3,3]-616/45*Pi^6*zeta[5]+4312/25*Pi^4*zeta[7]+38808*Pi^2*zeta[9]-2136*zeta[3]^2*zeta[5]-5076/7*zeta[7,3]-25868/7*zeta[5]^2-23444311/60*zeta[11]-1636*zeta[3]*zeta[7], 845.1469082337330415623729059546426008025344301832910851022975637019782188438686223372486638381525410, 0]:
PeriodNonPhi4[8,303]:=[[{2, 3}, {2, 5}, {2, 8}, {5, 8}, {3, 4}, {3, 7}, {4, 5}, {4, 6}, {6, 8}, {5, 7}, {0, 6}, {0, 8}, {1, 6}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -440/9*f[3,9]+1169/4*f[5,7]+1169/4*f[7,5]-440/9*f[9,3]+192*f[3,3,3,3]-10920*f[5,3,3]-4606994/15*f[11]-876*f[3,3,5]+232/875*Pi^8*f[3]+4308*f[3,5,3], -54/5*Pi^6*zeta[5]+3402/25*Pi^4*zeta[7]+30618*Pi^2*zeta[9]-5184/5*zeta[3]*zeta[5,3]-438*zeta[3]^2*zeta[5]-440/9*zeta[3]*zeta[9]+1169/4*zeta[5]*zeta[7]+8*zeta[3]^4-4606994/15*zeta[11]+20412/5*zeta[5,3,3]+232/875*Pi^8*zeta[3], 696.9381688369515638424740149213751061675252587979681596174493381817063796294039088740637994557217850, 0]:
PeriodNonPhi4[8,304]:=[[{0, 3}, {0, 4}, {0, 8}, {3, 8}, {3, 5}, {4, 5}, {4, 6}, {5, 8}, {5, 7}, {6, 7}, {1, 6}, {1, 8}, {2, 6}, {1, 7}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 113854613/10216206000*Pi^12-4395/4*f[5,7]+3549/2*f[7,5]-1080*f[9,3]+2367/2*f[3,9], 9573*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-15459/4*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]-63*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 844.5125186033249391551602012080025663235677568424293073378251400712683200219181261845747194468507093, 0]:
PeriodNonPhi4[8,305]:=[[{2, 3}, {3, 5}, {3, 7}, {5, 7}, {2, 4}, {2, 8}, {4, 5}, {4, 6}, {6, 8}, {5, 8}, {0, 6}, {0, 8}, {1, 6}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -147877166374689318151244857840374581/1454604838736142579644023102487250000*Pi^12+8448*f[3,3,3,3]-30287/18*f[3,9]-16665/4*f[5,7]+269046/17*f[7,5]-5426806/129*f[9,3]-229376/27*f2[1,3,3,5]+1949696/135*f2[1,3,5,3]-4317184/135*f2[1,5,3,3]+35603350839925760/59408350617*f2[1,11]-111104/38475*f2[1,3]*Pi^8, -2326528/171*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]+164357135155200/1103380901*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-31750067863552/3310142703*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]-948258014879744/565897361981*zeta[[-1, 5],1]^2-50065624861696/2234346324525*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]-2485551434743808/29791284327*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+170258529666624941056/666250770667900635*Pi^4*zeta[[-1, 3]]*zeta[[-1, 5]]-38380339450496/164636044965*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]+684847529093285736448/507927402117028341*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7]]-8263624718336/7839811665*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]-44618704377856/19039542615*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]-168177765291929600/15279228773487*zeta[[-1, 3]]^4+2641155559/68191335*Pi^4*zeta[3]*zeta[5]-52823111180/4546089*Pi^2*zeta[3]*zeta[7]-124827304591360/80842480283*zeta[[-1, 9],1,1,1]+161439360286720/80842480283*zeta[[-1, 7],3,1,1]-62792496906240/80842480283*zeta[[-1, 5],5,1,1]+711305691381760/565897361981*zeta[[-1, 7],1,3,1]-142261138276352/1697692085943*zeta[[-1, 5],3,3,1]+2764691751649280/565897361981*zeta[[-1, 7],1,1,3]-46356520812544/565897361981*zeta[[-1, 5],3,1,3]+948258014879744/1697692085943*zeta[[-1, 5],1,3,3]-16214220985678655558720512/105198211624594520775*zeta[[-1, 11],1]+181643278030377118707712/63118926974756712465*zeta[[-1, 9],3]-19646894418379533604864/10313550159273972625*zeta[[-1, 7],5]+377307937/22730445*Pi^6*zeta[3]^2-18488088913/4546089*Pi^2*zeta[5]^2-51194439257/2020484*zeta[5]*zeta[7]+60717279190/802251*zeta[3]*zeta[9]-2641155559/22730445*Pi^4*zeta[5,3]-5282311118/1515363*Pi^2*zeta[7,3]-1040932231/4546089*zeta[3]^4-74082657412480/45837686320461*Pi^6*zeta[[-1, 5],1]+78188264976220160/5093076257829*zeta[[-1, 5],1]*zeta[[-1, 3]]^2-65536/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]+32768/51*zeta[[-1, 3],3,1]*zeta[[-1, 5]]-560891451759156992/39191221803994155*Pi^4*zeta[[-1, 5],3]+245760/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]-16384/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]+594065621788643072/2612748120266277*Pi^4*zeta[[-1, 7],1]+10033629447127040/1697692085943*zeta[[-1, 7],1,1]*zeta[[-1, 3]]-3248332253102080/5093076257829*zeta[[-1, 5],3,1]*zeta[[-1, 3]]-28826990710521856/5093076257829*zeta[[-1, 5],1,3]*zeta[[-1, 3]]-361608411791435776/2687446572047769*Pi^2*zeta[[-1, 7],3]+1446433647165743104/383920938863967*Pi^2*zeta[[-1, 9],1]-1156761354240/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]+1141249228800/58072679*zeta[[-1, 7],3,1]*zeta[[-1, 1]]+846222336000/58072679*zeta[[-1, 7],1,3]*zeta[[-1, 1]]-340823556096/58072679*zeta[[-1, 5],5,1]*zeta[[-1, 1]]-228263370752/174218037*zeta[[-1, 5],3,3]*zeta[[-1, 1]]+15872/12825*Pi^8*zeta[[-1, 3],1]+54332417493142528/2887774238189043*Pi^6*zeta[[-1, 3]]^2+3842769718832085125632/10279483138082716425*Pi^2*zeta[[-1, 5]]^2+806653150798170004332744704/11045812220582424681375*zeta[[-1, 5]]*zeta[[-1, 7]]+8250551738407545831141376/105198211624594520775*zeta[[-1, 3]]*zeta[[-1, 9]]+35603350839925760/59408350617*zeta[[-1, 11]]*zeta[[-1, 1]]-147877166374689318151244857840374581/1454604838736142579644023102487250000*Pi^12+137145798250/4546089*zeta[9,3]+10564622236/1515363*zeta[6,4,1,1], 710.7157803563025775063376095762954813972550448272572791458114586116873244392239586004899158226690186, 0]:
PeriodNonPhi4[8,306]:=[[{2, 3}, {2, 5}, {2, 8}, {5, 8}, {3, 6}, {5, 6}, {5, 7}, {6, 8}, {3, 4}, {6, 7}, {0, 4}, {0, 8}, {1, 4}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -1584*f[3,3,3]-1949/3*f[9]-1080*f[5,3]+1512*f[3,5]+232/2625*Pi^8*f[3]-190*f[5,5]-84*f[7,3]-862159/24*f[11]+512*f[5,3,3]-696*f[5,7]-696*f[7,5]+11636/9*f[9,3]+339*f[3,7]+11636/9*f[3,9]+1536*f[3,3,3,3]-116/875*Pi^8-793/291060*Pi^10-544*f[3,3,5]+1184*f[3,5,3], -80/63*Pi^6*zeta[5]+16*Pi^4*zeta[7]+3600*Pi^2*zeta[9]-1728/5*zeta[3]*zeta[5,3]-272*zeta[3]^2*zeta[5]+11636/9*zeta[3]*zeta[9]-696*zeta[5]*zeta[7]+64*zeta[3]^4-264*zeta[3]^3-61/14*zeta[5]^2+1512*zeta[3]*zeta[5]+339*zeta[3]*zeta[7]-116/875*Pi^8-793/291060*Pi^10+2592/5*zeta[5,3]-1949/3*zeta[9]+423/14*zeta[7,3]-862159/24*zeta[11]+480*zeta[5,3,3]+232/2625*Pi^8*zeta[3], 1203.001359292986395363517503875572677835161796270243080193931507912756805365740082676507093209581697, 0]:
PeriodNonPhi4[8,307]:=[[{2, 4}, {2, 5}, {2, 8}, {5, 8}, {3, 4}, {3, 5}, {3, 7}, {4, 6}, {6, 8}, {5, 7}, {0, 6}, {0, 8}, {1, 6}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -15149606524148221847264267905605737/111892679902780198434155623268250000*Pi^12-229376/27*f2[1,3,3,5]+1949696/135*f2[1,3,5,3]-4317184/135*f2[1,5,3,3]+35603350839925760/59408350617*f2[1,11]-4361/9*f[3,9]-1105/2*f[5,7]+660959/68*f[7,5]-32810021/774*f[9,3]+768*f[3,3,3,3]+226376/3*f[11]+240*f[3,3,5]+240*f[3,5,3]+5280*f[5,3,3]-111104/38475*f2[1,3]*Pi^8, -2326528/171*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]+164357135155200/1103380901*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-31750067863552/3310142703*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]-948258014879744/565897361981*zeta[[-1, 5],1]^2-50065624861696/2234346324525*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]-2485551434743808/29791284327*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+170258529666624941056/666250770667900635*Pi^4*zeta[[-1, 3]]*zeta[[-1, 5]]-38380339450496/164636044965*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]+684847529093285736448/507927402117028341*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7]]-8263624718336/7839811665*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]-44618704377856/19039542615*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]-168177765291929600/15279228773487*zeta[[-1, 3]]^4+1913781319/68191335*Pi^4*zeta[3]*zeta[5]-38275626380/4546089*Pi^2*zeta[3]*zeta[7]-124827304591360/80842480283*zeta[[-1, 9],1,1,1]+161439360286720/80842480283*zeta[[-1, 7],3,1,1]-62792496906240/80842480283*zeta[[-1, 5],5,1,1]+711305691381760/565897361981*zeta[[-1, 7],1,3,1]-142261138276352/1697692085943*zeta[[-1, 5],3,3,1]+2764691751649280/565897361981*zeta[[-1, 7],1,1,3]-46356520812544/565897361981*zeta[[-1, 5],3,1,3]+948258014879744/1697692085943*zeta[[-1, 5],1,3,3]-16214220985678655558720512/105198211624594520775*zeta[[-1, 11],1]+181643278030377118707712/63118926974756712465*zeta[[-1, 9],3]-19646894418379533604864/10313550159273972625*zeta[[-1, 7],5]-1008*zeta[5,3,3]+8/3*Pi^6*zeta[5]+120*zeta[3]^2*zeta[5]-168/5*Pi^4*zeta[7]-7560*Pi^2*zeta[9]+1913781319/159113115*Pi^6*zeta[3]^2-13396469233/4546089*Pi^2*zeta[5]^2-13217966721/1010242*zeta[5]*zeta[7]+89170251635/1604502*zeta[3]*zeta[9]-1913781319/22730445*Pi^4*zeta[5,3]-3827562638/1515363*Pi^2*zeta[7,3]-1768306471/4546089*zeta[3]^4-74082657412480/45837686320461*Pi^6*zeta[[-1, 5],1]+78188264976220160/5093076257829*zeta[[-1, 5],1]*zeta[[-1, 3]]^2-65536/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]+32768/51*zeta[[-1, 3],3,1]*zeta[[-1, 5]]-560891451759156992/39191221803994155*Pi^4*zeta[[-1, 5],3]+245760/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]-16384/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]+594065621788643072/2612748120266277*Pi^4*zeta[[-1, 7],1]+10033629447127040/1697692085943*zeta[[-1, 7],1,1]*zeta[[-1, 3]]-3248332253102080/5093076257829*zeta[[-1, 5],3,1]*zeta[[-1, 3]]-28826990710521856/5093076257829*zeta[[-1, 5],1,3]*zeta[[-1, 3]]-361608411791435776/2687446572047769*Pi^2*zeta[[-1, 7],3]+1446433647165743104/383920938863967*Pi^2*zeta[[-1, 9],1]-1156761354240/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]+1141249228800/58072679*zeta[[-1, 7],3,1]*zeta[[-1, 1]]+846222336000/58072679*zeta[[-1, 7],1,3]*zeta[[-1, 1]]-340823556096/58072679*zeta[[-1, 5],5,1]*zeta[[-1, 1]]-228263370752/174218037*zeta[[-1, 5],3,3]*zeta[[-1, 1]]+15872/12825*Pi^8*zeta[[-1, 3],1]+54332417493142528/2887774238189043*Pi^6*zeta[[-1, 3]]^2+3842769718832085125632/10279483138082716425*Pi^2*zeta[[-1, 5]]^2+806653150798170004332744704/11045812220582424681375*zeta[[-1, 5]]*zeta[[-1, 7]]+8250551738407545831141376/105198211624594520775*zeta[[-1, 3]]*zeta[[-1, 9]]+35603350839925760/59408350617*zeta[[-1, 11]]*zeta[[-1, 1]]-15149606524148221847264267905605737/111892679902780198434155623268250000*Pi^12+226376/3*zeta[11]+101504460490/4546089*zeta[9,3]+7655125276/1515363*zeta[6,4,1,1], 762.3349722637514670391549898649757224134007025321300231042062812453578998309978285239716522457094455, 0]:
PeriodNonPhi4[8,308]:=[[{2, 4}, {4, 7}, {4, 8}, {7, 8}, {2, 5}, {5, 8}, {0, 2}, {5, 7}, {0, 3}, {0, 6}, {6, 7}, {6, 8}, {1, 6}, {1, 8}, {1, 3}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -360*f[3,3]+945/2*f[7]+2304*f[3,5]-2880*f[5,3]-43643/18*f[9]+7152*f[3,3,3]+4511/2*f[3,7]-5340*f[5,5]+4511/2*f[7,3]-19954433/60*f[11]+824*f[3,3,5]+4280*f[3,5,3]-14320*f[5,3,3]+22538/9*f[3,9]-5683/4*f[5,7]-5683/4*f[7,5]+22538/9*f[9,3]+2112*f[3,3,3,3]-232/875*Pi^8+464/2625*Pi^8*f[3], -3676/315*Pi^6*zeta[5]+3676/25*Pi^4*zeta[7]+33084*Pi^2*zeta[9]-3456/5*zeta[3]*zeta[5,3]+412*zeta[3]^2*zeta[5]+22538/9*zeta[3]*zeta[9]-5683/4*zeta[5]*zeta[7]+88*zeta[3]^4-180*zeta[3]^2+1192*zeta[3]^3-2670*zeta[5]^2+2304*zeta[3]*zeta[5]+4511/2*zeta[3]*zeta[7]-232/875*Pi^8+945/2*zeta[7]+5184/5*zeta[5,3]-43643/18*zeta[9]-19954433/60*zeta[11]+22056/5*zeta[5,3,3]+464/2625*Pi^8*zeta[3], 1688.031143734923996035527702121716225017874430662283349229039645800507421960223322264912573917625356, 0]:
PeriodNonPhi4[8,309]:=[[{2, 4}, {4, 7}, {4, 8}, {7, 8}, {2, 5}, {5, 8}, {2, 3}, {5, 7}, {0, 3}, {0, 7}, {1, 3}, {0, 6}, {1, 6}, {1, 8}, {6, 7}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1042909/20*f[11]+1152*f[3,3,5]-29/375*Pi^8*f[3]-360*f[3,5,3]+1452*f[5,3,3]+63*f[3,7]+720*f[5,5]+63*f[7,3]-456*f[3,5]+58/875*Pi^8+840*f[5,3]-3788/3*f[9]-144*f[3,3,3]-720*f[3,3]+945*f[7], 554/315*Pi^6*zeta[5]-554/25*Pi^4*zeta[7]-4986*Pi^2*zeta[9]+1512/5*zeta[3]*zeta[5,3]+576*zeta[3]^2*zeta[5]-360*zeta[3]^2-24*zeta[3]^3+360*zeta[5]^2-456*zeta[3]*zeta[5]+63*zeta[3]*zeta[7]+58/875*Pi^8+945*zeta[7]-1296/5*zeta[5,3]-3788/3*zeta[9]+1042909/20*zeta[11]-3324/5*zeta[5,3,3]-29/375*Pi^8*zeta[3], 2073.416073623159570183643683586880448816781374189046073948949899906029494354744282412248074290066330, 0]:
PeriodNonPhi4[8,310]:=[[{0, 4}, {0, 5}, {0, 8}, {5, 8}, {1, 4}, {4, 6}, {1, 5}, {5, 7}, {6, 7}, {1, 8}, {2, 6}, {2, 8}, {3, 6}, {2, 7}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1586/24255*Pi^10+1856/2625*Pi^8*f[3]-6144*f[3,3,3]+14080/9*f[9]+9552*f[3,5,3]-4272*f[3,3,5]+8516*f[7,3]-23444311/60*f[11]-2496*f[5,3,3]-1636*f[3,7]-3040*f[5,5], 1586/24255*Pi^10+1856/2625*Pi^8*zeta[3]-1024*zeta[3]^3+14080/9*zeta[9]-13824/5*zeta[3]*zeta[5,3]+25872/5*zeta[5,3,3]-616/45*Pi^6*zeta[5]+4312/25*Pi^4*zeta[7]+38808*Pi^2*zeta[9]-2136*zeta[3]^2*zeta[5]-5076/7*zeta[7,3]-25868/7*zeta[5]^2-23444311/60*zeta[11]-1636*zeta[3]*zeta[7], 845.1469082337330415623729059546426008025344301832910851022975637019782188438686223372486638381525410, 0]:
PeriodNonPhi4[8,311]:=[[{2, 5}, {2, 6}, {2, 8}, {5, 8}, {3, 5}, {5, 7}, {3, 6}, {6, 7}, {4, 6}, {3, 8}, {0, 4}, {0, 8}, {1, 4}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 464/525*Pi^8*f[3]-17280*f[5,5]+17136*f[7,3]-3670083/5*f[11]-18432*f[5,3,3]+3600*f[3,7]+6344/72765*Pi^10-4320*f[3,3,5]+12960*f[3,5,3], 464/525*Pi^8*zeta[3]-80784/7*zeta[5]^2-6768/7*zeta[7,3]-3670083/5*zeta[11]+48672/5*zeta[5,3,3]-2704/105*Pi^6*zeta[5]+8112/25*Pi^4*zeta[7]+73008*Pi^2*zeta[9]+3600*zeta[3]*zeta[7]+6344/72765*Pi^10-2160*zeta[3]^2*zeta[5]-3456*zeta[3]*zeta[5,3], 633.4389145496823178678219700957963039453785996197679838312899327078674105086378127067211423128229185, 0]:
PeriodNonPhi4[8,312]:=[[{2, 3}, {3, 7}, {3, 8}, {7, 8}, {2, 6}, {6, 7}, {2, 4}, {4, 7}, {5, 7}, {4, 8}, {0, 5}, {0, 8}, {1, 5}, {0, 6}, {1, 6}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1586/24255*Pi^10+1856/2625*Pi^8*f[3]-6144*f[3,3,3]+14080/9*f[9]+9552*f[3,5,3]-4272*f[3,3,5]+8516*f[7,3]-23444311/60*f[11]-2496*f[5,3,3]-1636*f[3,7]-3040*f[5,5], 1586/24255*Pi^10+1856/2625*Pi^8*zeta[3]-1024*zeta[3]^3+14080/9*zeta[9]-13824/5*zeta[3]*zeta[5,3]+25872/5*zeta[5,3,3]-616/45*Pi^6*zeta[5]+4312/25*Pi^4*zeta[7]+38808*Pi^2*zeta[9]-2136*zeta[3]^2*zeta[5]-5076/7*zeta[7,3]-25868/7*zeta[5]^2-23444311/60*zeta[11]-1636*zeta[3]*zeta[7], 845.1469082337330415623729059546426008025344301832910851022975637019782188438686223372486638381525410, 0]:
PeriodNonPhi4[8,313]:=[[{0, 2}, {0, 4}, {0, 8}, {1, 4}, {1, 8}, {1, 3}, {4, 5}, {5, 8}, {2, 6}, {2, 7}, {3, 6}, {5, 6}, {3, 7}, {5, 7}, {6, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2880*f[3,3,3,3]-4900/3*f[3,9]-2990359227340813922042398937292499/33059200880366876810091434147437500*Pi^12-5340*f[5,7]+305460/17*f[7,5]-15776759/387*f[9,3]-229376/27*f2[1,3,3,5]+1949696/135*f2[1,3,5,3]-4317184/135*f2[1,5,3,3]+35603350839925760/59408350617*f2[1,11]-111104/38475*f2[1,3]*Pi^8, -2326528/171*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]+164357135155200/1103380901*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-31750067863552/3310142703*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]-948258014879744/565897361981*zeta[[-1, 5],1]^2-50065624861696/2234346324525*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]-2485551434743808/29791284327*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+170258529666624941056/666250770667900635*Pi^4*zeta[[-1, 3]]*zeta[[-1, 5]]-38380339450496/164636044965*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]+684847529093285736448/507927402117028341*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7]]-8263624718336/7839811665*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]-44618704377856/19039542615*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]-168177765291929600/15279228773487*zeta[[-1, 3]]^4+2869975372/68191335*Pi^4*zeta[3]*zeta[5]-57399507440/4546089*Pi^2*zeta[3]*zeta[7]-124827304591360/80842480283*zeta[[-1, 9],1,1,1]+161439360286720/80842480283*zeta[[-1, 7],3,1,1]-62792496906240/80842480283*zeta[[-1, 5],5,1,1]+711305691381760/565897361981*zeta[[-1, 7],1,3,1]-142261138276352/1697692085943*zeta[[-1, 5],3,3,1]+2764691751649280/565897361981*zeta[[-1, 7],1,1,3]-46356520812544/565897361981*zeta[[-1, 5],3,1,3]+948258014879744/1697692085943*zeta[[-1, 5],1,3,3]-16214220985678655558720512/105198211624594520775*zeta[[-1, 11],1]+181643278030377118707712/63118926974756712465*zeta[[-1, 9],3]-19646894418379533604864/10313550159273972625*zeta[[-1, 7],5]+2869975372/159113115*Pi^6*zeta[3]^2-20089827604/4546089*Pi^2*zeta[5]^2-14851295278/505121*zeta[5]*zeta[7]+66134077942/802251*zeta[3]*zeta[9]-2869975372/22730445*Pi^4*zeta[5,3]-5739950744/1515363*Pi^2*zeta[7,3]-2324444692/4546089*zeta[3]^4-74082657412480/45837686320461*Pi^6*zeta[[-1, 5],1]+78188264976220160/5093076257829*zeta[[-1, 5],1]*zeta[[-1, 3]]^2-65536/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]+32768/51*zeta[[-1, 3],3,1]*zeta[[-1, 5]]-560891451759156992/39191221803994155*Pi^4*zeta[[-1, 5],3]+245760/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]-16384/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]+594065621788643072/2612748120266277*Pi^4*zeta[[-1, 7],1]+10033629447127040/1697692085943*zeta[[-1, 7],1,1]*zeta[[-1, 3]]-3248332253102080/5093076257829*zeta[[-1, 5],3,1]*zeta[[-1, 3]]-28826990710521856/5093076257829*zeta[[-1, 5],1,3]*zeta[[-1, 3]]-361608411791435776/2687446572047769*Pi^2*zeta[[-1, 7],3]+1446433647165743104/383920938863967*Pi^2*zeta[[-1, 9],1]-1156761354240/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]+1141249228800/58072679*zeta[[-1, 7],3,1]*zeta[[-1, 1]]+846222336000/58072679*zeta[[-1, 7],1,3]*zeta[[-1, 1]]-340823556096/58072679*zeta[[-1, 5],5,1]*zeta[[-1, 1]]-228263370752/174218037*zeta[[-1, 5],3,3]*zeta[[-1, 1]]+15872/12825*Pi^8*zeta[[-1, 3],1]+54332417493142528/2887774238189043*Pi^6*zeta[[-1, 3]]^2+3842769718832085125632/10279483138082716425*Pi^2*zeta[[-1, 5]]^2+806653150798170004332744704/11045812220582424681375*zeta[[-1, 5]]*zeta[[-1, 7]]+8250551738407545831141376/105198211624594520775*zeta[[-1, 3]]*zeta[[-1, 9]]+35603350839925760/59408350617*zeta[[-1, 11]]*zeta[[-1, 1]]-2990359227340813922042398937292499/33059200880366876810091434147437500*Pi^12+148227647869/4546089*zeta[9,3]+11479901488/1515363*zeta[6,4,1,1], 929.2687956150515299321313158091905982617750112562078916814143409594718579600440731338660068152372845, 0]:
PeriodNonPhi4[8,314]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {1, 8}, {1, 4}, {1, 3}, {3, 6}, {2, 4}, {2, 6}, {2, 5}, {3, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,315]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {1, 4}, {1, 8}, {1, 3}, {4, 6}, {6, 8}, {5, 8}, {3, 5}, {5, 7}, {2, 3}, {2, 7}, {2, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,316]:=[[{0, 4}, {0, 6}, {0, 8}, {6, 8}, {1, 4}, {1, 8}, {1, 7}, {2, 4}, {7, 8}, {5, 8}, {2, 5}, {5, 7}, {2, 3}, {3, 7}, {3, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,317]:=[[{0, 4}, {0, 6}, {0, 8}, {6, 8}, {1, 4}, {1, 8}, {1, 7}, {4, 5}, {5, 8}, {7, 8}, {2, 5}, {2, 7}, {3, 5}, {2, 6}, {3, 6}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,318]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 8}, {7, 8}, {2, 6}, {2, 7}, {2, 5}, {3, 6}, {3, 5}, {0, 3}, {4, 7}, {0, 4}, {0, 8}, {4, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,319]:=[[{1, 5}, {1, 6}, {1, 8}, {5, 8}, {6, 8}, {3, 5}, {3, 6}, {2, 3}, {4, 5}, {2, 4}, {6, 7}, {0, 4}, {0, 7}, {0, 8}, {2, 7}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -560*f[3,7,3]+1600*f[3,5,5]-560*f[3,3,7]-13466*f[13], -40*zeta[7,3,3]+32/189*Pi^6*zeta[7]+56/3*Pi^4*zeta[9]+1210*Pi^2*zeta[11]+112*zeta[5,5,3]+800*zeta[5]^2*zeta[3]+320*zeta[5]*zeta[5,3]-280*zeta[3]^2*zeta[7]-13466*zeta[13], 1105.107697390380571481750718398180520990357606630164969906863691080393088885859715568466805242627290, -1]:
PeriodNonPhi4[8,320]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {3, 4}, {4, 5}, {5, 7}, {5, 8}, {2, 5}, {2, 3}, {6, 7}, {1, 3}, {1, 6}, {1, 8}, {2, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,321]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {3, 7}, {5, 7}, {4, 5}, {4, 6}, {5, 8}, {2, 5}, {2, 6}, {6, 8}, {1, 6}, {1, 8}, {1, 3}, {2, 3}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,322]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {7, 8}, {4, 5}, {4, 6}, {5, 8}, {6, 8}, {2, 5}, {2, 7}, {3, 5}, {2, 6}, {3, 6}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -z[2]]:
PeriodNonPhi4[8,323]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {7, 8}, {2, 7}, {5, 7}, {5, 8}, {6, 8}, {2, 6}, {5, 6}, {2, 3}, {3, 5}, {3, 4}, {4, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,324]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 3}, {4, 5}, {4, 6}, {5, 8}, {6, 8}, {7, 8}, {3, 7}, {6, 7}, {2, 3}, {2, 6}, {2, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2980/3*f[3,9]+1440*f[3,3,3,3]+820*f[5,7]-1610*f[7,5]+1840/3*f[9,3]-86155/10216206*Pi^12, -13000/3*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+2980*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+100*zeta[3]^4-86155/10216206*Pi^12-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 986.3992589356793239475990741963234897552243935702398716112406972200101707407562760031836985105328962, 0]:
PeriodNonPhi4[8,325]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {7, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {2, 4}, {2, 6}, {3, 4}, {2, 5}, {3, 5}, {3, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,326]:=[[{2, 3}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 6}, {6, 8}, {5, 8}, {5, 7}, {7, 8}, {0, 4}, {0, 8}, {1, 4}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1296*f[3,5,3]+1296*f[5,3,3]-1296*f[3,3,3]+567*f[3,7]+1296*f[3,3,5]+567*f[7,3], -216*zeta[3]^3+648*zeta[3]^2*zeta[5]+567*zeta[3]*zeta[7], 1282.984114164895403195942415431776019540579065336772391093271566220222281273187940116482551309729867, 0]:
PeriodNonPhi4[8,327]:=[[{2, 3}, {2, 4}, {2, 6}, {3, 6}, {3, 5}, {5, 6}, {6, 8}, {5, 8}, {5, 7}, {7, 8}, {0, 4}, {0, 8}, {1, 4}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1620*f[5,5]-1773/2*f[7,3]+152481/10*f[11]+648*f[5,3,3]-1125/2*f[5,7]-1125/2*f[7,5]+2016*f[9,3]-1773/2*f[3,7]+2016*f[3,9]-324*f[3,3,5]-324*f[3,5,3]-360*f[3,3]+945/2*f[7]-432*f[3,3,3]-515/2*f[9], 18/35*Pi^6*zeta[5]-162/25*Pi^4*zeta[7]-1458*Pi^2*zeta[9]-162*zeta[3]^2*zeta[5]+2016*zeta[3]*zeta[9]-1125/2*zeta[5]*zeta[7]-180*zeta[3]^2-72*zeta[3]^3+810*zeta[5]^2-1773/2*zeta[3]*zeta[7]+945/2*zeta[7]-515/2*zeta[9]+152481/10*zeta[11]-972/5*zeta[5,3,3], 1939.940129926454113858668478761593018850308994296606148738867581080578082928918312502927076728534681, 0]:
PeriodNonPhi4[8,328]:=[[{2, 3}, {2, 6}, {2, 7}, {3, 6}, {3, 5}, {5, 6}, {6, 8}, {5, 8}, {4, 5}, {7, 8}, {0, 4}, {0, 8}, {1, 4}, {0, 7}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 560*f[3,5,3]+560*f[3,3,5]+800*f[5,5]-840*f[7,3]+8469/2*f[11]+800*f[5,3,3]+715*f[5,7]+715*f[7,5]-90*f[9,3]-840*f[3,7]-90*f[3,9], 8/63*Pi^6*zeta[5]-8/5*Pi^4*zeta[7]-360*Pi^2*zeta[9]+280*zeta[3]^2*zeta[5]-90*zeta[3]*zeta[9]+715*zeta[5]*zeta[7]+400*zeta[5]^2-840*zeta[3]*zeta[7]+8469/2*zeta[11]-48*zeta[5,3,3], 1116.439052619464214503828958852273832680151787695567641563427203592122122063843465355363809449319561, 0]:
PeriodNonPhi4[8,329]:=[[{0, 3}, {3, 6}, {3, 7}, {6, 7}, {0, 4}, {0, 8}, {6, 8}, {5, 6}, {4, 5}, {1, 4}, {1, 8}, {7, 8}, {1, 2}, {2, 7}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -4847587/300*f[13]-292*f[5,5,3]-1074*f[7,3,3]+270*f[3,7,3]-292*f[5,3,5]+800*f[3,5,5]+270*f[3,3,7], -128/315*Pi^6*zeta[7]+10*Pi^4*zeta[9]+1617*Pi^2*zeta[11]+400*zeta[5]^2*zeta[3]+1092/5*zeta[5]*zeta[5,3]+135*zeta[3]^2*zeta[7]-4847587/300*zeta[13]+96*zeta[7,3,3]-1788/25*zeta[5,5,3], 1110.775269681505092680842499107047731632318454011272395012366913524295843397361378151888591842605262, -1]:
PeriodNonPhi4[8,330]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {1, 4}, {1, 8}, {1, 3}, {4, 6}, {3, 6}, {3, 5}, {6, 8}, {5, 7}, {2, 6}, {2, 7}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,331]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {1, 4}, {1, 8}, {1, 3}, {4, 6}, {3, 6}, {6, 8}, {5, 8}, {2, 3}, {5, 7}, {2, 7}, {2, 5}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,332]:=[[{2, 3}, {2, 5}, {2, 6}, {3, 5}, {1, 3}, {1, 4}, {1, 8}, {4, 6}, {5, 8}, {5, 7}, {6, 8}, {0, 4}, {0, 7}, {0, 8}, {6, 7}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,333]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {1, 4}, {1, 8}, {2, 4}, {2, 7}, {2, 6}, {5, 7}, {6, 8}, {5, 6}, {1, 3}, {3, 6}, {3, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 108*f[3,5,3]+108*f[3,3,5]-1323/4*f[7,3]-2897133/320*f[11]-540*f[5,3,3]+165*f[5,7]+165*f[7,5]+7667/12*f[9,3]-1323/4*f[3,7]+7667/12*f[3,9]+1152*f[3,3,3,3], -12/35*Pi^6*zeta[5]+108/25*Pi^4*zeta[7]+972*Pi^2*zeta[9]+54*zeta[3]^2*zeta[5]+7667/12*zeta[3]*zeta[9]+165*zeta[5]*zeta[7]+48*zeta[3]^4-1323/4*zeta[3]*zeta[7]-2897133/320*zeta[11]+648/5*zeta[5,3,3], 1359.443029320723507510152344544449463324053294473190403201972393033105498132767927705926675202280860, 0]:
PeriodNonPhi4[8,334]:=[[{2, 3}, {2, 6}, {2, 7}, {3, 6}, {1, 3}, {1, 4}, {1, 8}, {6, 8}, {5, 6}, {4, 5}, {5, 8}, {0, 4}, {0, 7}, {0, 8}, {5, 7}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -323/2*f[3,7,3]+43*f[5,3,5]+840*f[3,5,5]-323/2*f[3,3,7]-39882181/8400*f[13]+43*f[5,5,3]+915/2*f[7,3,3], 1238/6615*Pi^6*zeta[7]+1033/105*Pi^4*zeta[9]+3575/8*Pi^2*zeta[11]+420*zeta[5]^2*zeta[3]+797/5*zeta[5]*zeta[5,3]-323/4*zeta[3]^2*zeta[7]-39882181/8400*zeta[13]-619/14*zeta[7,3,3]+14864/175*zeta[5,5,3], 1237.300350480363593755655119327936039760164868217890527773592079406448342405848591720538021274927852, -1]:
PeriodNonPhi4[8,335]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {1, 4}, {1, 8}, {1, 6}, {2, 4}, {2, 7}, {5, 7}, {6, 8}, {5, 6}, {2, 3}, {3, 6}, {3, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,336]:=[[{2, 3}, {2, 5}, {2, 7}, {3, 7}, {3, 6}, {5, 6}, {0, 7}, {7, 8}, {0, 8}, {0, 4}, {5, 8}, {6, 8}, {1, 6}, {1, 8}, {1, 4}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 5817209/2400*f[13]+418*f[5,5,3]+1029*f[7,3,3]-49*f[3,7,3]+418*f[5,3,5]+660*f[3,5,5]-49*f[3,3,7], 44/135*Pi^6*zeta[7]+22/5*Pi^4*zeta[9]-1089/4*Pi^2*zeta[11]+330*zeta[5]^2*zeta[3]+242/5*zeta[5]*zeta[5,3]-49/2*zeta[3]^2*zeta[7]+5817209/2400*zeta[13]-77*zeta[7,3,3]+2552/25*zeta[5,5,3], 873.9514034849341957627198002639135936478493944569775055556217936298365780270488027479816001771348838, -1]:
PeriodNonPhi4[8,337]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {1, 4}, {1, 8}, {1, 6}, {2, 4}, {2, 7}, {2, 5}, {6, 8}, {5, 6}, {3, 6}, {3, 7}, {3, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,338]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 7}, {2, 6}, {6, 8}, {7, 8}, {5, 7}, {5, 8}, {1, 8}, {1, 3}, {3, 6}, {1, 4}, {3, 5}, {4, 5}, {4, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 6945/4*f[5,7]+9219/2*f[7,5]-10970/3*f[9,3]-8359/6*f[3,9]+2304*f[3,3,3,3]+113854613/10216206000*Pi^12, 20989/3*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-4119/4*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]+33*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 905.6604198517519964561805546391239504984691100594456308480007676266636665114040246045435849486736663, 0]:
PeriodNonPhi4[8,339]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {2, 3}, {7, 8}, {5, 7}, {5, 8}, {2, 4}, {2, 6}, {5, 6}, {6, 8}, {1, 6}, {1, 8}, {1, 4}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -461160429/22400*f[13]-573*f[5,5,3]+787/2*f[7,3,3]-487/4*f[3,7,3]-573*f[5,3,5]+1710*f[3,5,5]-487/4*f[3,3,7], 229/1470*Pi^6*zeta[7]+4399/168*Pi^4*zeta[9]+59411/32*Pi^2*zeta[11]+855*zeta[5]^2*zeta[3]+2283/5*zeta[5]*zeta[5,3]-487/8*zeta[3]^2*zeta[7]-461160429/22400*zeta[13]-2061/56*zeta[7,3,3]+94839/700*zeta[5,5,3], 1483.853205610634561524682386383597860573228672216121724034359066752485581525408470396798645330744654, -1]:
PeriodNonPhi4[8,340]:=[[{0, 4}, {0, 6}, {0, 8}, {4, 6}, {4, 5}, {5, 8}, {6, 8}, {2, 6}, {2, 3}, {2, 7}, {5, 7}, {7, 8}, {1, 7}, {1, 8}, {1, 3}, {3, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -18394647/3200*f[13]-353*f[5,5,3]+5999/2*f[7,3,3]-1491/4*f[3,7,3]-353*f[5,3,5]+1590*f[3,5,5]-1491/4*f[3,3,7], 1927/1890*Pi^6*zeta[7]+3233/120*Pi^4*zeta[9]+7535/32*Pi^2*zeta[11]+795*zeta[5]^2*zeta[3]+1943/5*zeta[5]*zeta[5,3]-1491/8*zeta[3]^2*zeta[7]-18394647/3200*zeta[13]-1927/8*zeta[7,3,3]+36677/100*zeta[5,5,3], 965.3407046855803511145044765578812432932730644964648420005079698142783955890394144603918859856301333, -1]:
PeriodNonPhi4[8,341]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {2, 7}, {5, 7}, {4, 5}, {4, 6}, {2, 6}, {1, 2}, {1, 8}, {6, 8}, {1, 3}, {3, 6}, {3, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,342]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {2, 4}, {4, 5}, {5, 7}, {5, 8}, {3, 5}, {2, 3}, {6, 7}, {1, 3}, {1, 6}, {1, 8}, {2, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,343]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {2, 4}, {4, 5}, {5, 7}, {5, 8}, {3, 5}, {6, 7}, {2, 6}, {6, 8}, {1, 2}, {1, 8}, {1, 3}, {3, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,344]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 8}, {7, 8}, {0, 8}, {5, 8}, {5, 7}, {2, 7}, {2, 6}, {2, 3}, {3, 5}, {4, 5}, {0, 3}, {0, 4}, {4, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,345]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {2, 7}, {5, 7}, {4, 5}, {4, 6}, {2, 6}, {2, 3}, {5, 8}, {6, 8}, {1, 6}, {1, 8}, {1, 3}, {3, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,346]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {2, 4}, {4, 5}, {5, 7}, {3, 7}, {2, 3}, {2, 6}, {5, 8}, {1, 3}, {1, 6}, {1, 8}, {5, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,347]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {3, 7}, {7, 8}, {1, 6}, {1, 8}, {2, 6}, {1, 4}, {2, 8}, {4, 8}, {2, 5}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [8, 9], [8, 9], [8, 9]], -6480*f[3,3]+8505*f[7]+7776*f[3,3,3]-4140*f[9]-3240*f[5,3]-3240*f[3,5]+2160*f[3,5,3]+2160*f[3,3,5]+2160*f[5,5]+1296*f[7,3]-96660*f[11]-4320*f[5,3,3]+1296*f[3,7], 1296*zeta[3]^3-3240*zeta[3]^2-3240*zeta[3]*zeta[5]+1296*zeta[3]*zeta[7]+1080*zeta[5]^2+8505*zeta[7]-4140*zeta[9]-96660*zeta[11]+1296*zeta[5,3,3]-24/7*Pi^6*zeta[5]+216/5*Pi^4*zeta[7]+9720*Pi^2*zeta[9]+1080*zeta[3]^2*zeta[5], 2552.672730528475982938787453304873086178882322565048427363834882755809625857193485953870465214183286, 0]:
PeriodNonPhi4[8,348]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {6, 8}, {5, 6}, {1, 7}, {1, 8}, {2, 7}, {1, 3}, {2, 8}, {3, 8}, {2, 4}, {3, 5}, {4, 5}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 3024*f[3,3,3]-1823*f[9]-1080*f[5,3]+1512*f[3,5]-1080*f[5,5]-2799/2*f[7,3]+5339951/160*f[11]-1692*f[5,3,3]+10029/8*f[5,7]-20739/8*f[7,5]-3320/3*f[9,3]+2277/2*f[3,7]+5036/3*f[3,9]-576*f[3,3,3,3]-116/875*Pi^8-793/48510*Pi^10+1350*f[3,3,5]-15827563/1277025750*Pi^12-1242*f[3,5,3]-116/875*Pi^8*f[3], -152/45*Pi^4*zeta[3]*zeta[5]+3040/3*Pi^2*zeta[3]*zeta[7]-2142/5*zeta[5,3,3]-116/875*Pi^8*zeta[3]+2592/5*zeta[3]*zeta[5,3]+17/15*Pi^6*zeta[5]+675*zeta[3]^2*zeta[5]-357/25*Pi^4*zeta[7]-3213*Pi^2*zeta[9]+1512*zeta[3]*zeta[5]+2277/2*zeta[3]*zeta[7]+2592/5*zeta[5,3]+1269/7*zeta[7,3]+27/7*zeta[5]^2+504*zeta[3]^3-152/105*Pi^6*zeta[3]^2+1064/3*Pi^2*zeta[5]^2+36013/8*zeta[5]*zeta[7]-45616/9*zeta[3]*zeta[9]+152/15*Pi^4*zeta[5,3]+304*Pi^2*zeta[7,3]+80/3*zeta[3]^4-116/875*Pi^8-793/48510*Pi^10-15827563/1277025750*Pi^12-1823*zeta[9]+5339951/160*zeta[11]-7192/3*zeta[9,3]-608*zeta[6,4,1,1], 1140.779261261061391896687460248243673969509388822148837411335560581065284428297118742379632148173278, 0]:
PeriodNonPhi4[8,349]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 8}, {3, 6}, {7, 8}, {2, 7}, {2, 8}, {2, 5}, {5, 7}, {1, 7}, {1, 8}, {1, 4}, {4, 8}, {4, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, {6, 9}, [7, 9], [8, 9], [8, 9]], -882*f[3,5,3]+1710*f[3,3,5]+2061/2*f[7,3]+5993279/160*f[11]-1116*f[5,3,3]-22011/8*f[5,7]+5541/8*f[7,5]-875/3*f[9,3]-3015/2*f[3,7]+4061/3*f[3,9]+288*f[3,3,3,3]+6840*f[5,5]-6480*f[3,3]+8505*f[7]-116/875*Pi^8*f[3]+4320*f[3,3,3]-3338*f[9]+3240*f[5,3]-7128*f[3,5]+464/875*Pi^8+793/48510*Pi^10+168169/13030875*Pi^12, 208/45*Pi^4*zeta[3]*zeta[5]-4160/3*Pi^2*zeta[3]*zeta[7]-2358/5*zeta[5,3,3]-116/875*Pi^8*zeta[3]+2592/5*zeta[3]*zeta[5,3]+131/105*Pi^6*zeta[5]+855*zeta[3]^2*zeta[5]-393/25*Pi^4*zeta[7]-3537*Pi^2*zeta[9]-7128*zeta[3]*zeta[5]-3015/2*zeta[3]*zeta[7]-10368/5*zeta[5,3]-3240*zeta[3]^2-1269/7*zeta[7,3]+20133/7*zeta[5]^2+720*zeta[3]^3+208/105*Pi^6*zeta[3]^2-1456/3*Pi^2*zeta[5]^2-47867/8*zeta[5]*zeta[7]+95279/9*zeta[3]*zeta[9]-208/15*Pi^4*zeta[5,3]-416*Pi^2*zeta[7,3]-172/3*zeta[3]^4+464/875*Pi^8+793/48510*Pi^10+168169/13030875*Pi^12+8505*zeta[7]-3338*zeta[9]+5993279/160*zeta[11]+10448/3*zeta[9,3]+832*zeta[6,4,1,1], 2452.172471518926025926463573419352213689019804502518217587627385588440689861758397509389780111615815, 0]:
PeriodNonPhi4[8,350]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 8}, {1, 7}, {6, 7}, {2, 7}, {2, 8}, {3, 7}, {2, 4}, {3, 8}, {4, 8}, {3, 5}, {4, 6}, {5, 6}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 18090*f[5,7]-3780*f[7,5]-11340*f[9,3]-7920*f[3,9]+23328*f[3,3,3,3]-86155/1135134*Pi^12, -55860*zeta[3]*zeta[9]-72/7*Pi^6*zeta[3]^2+2520*Pi^2*zeta[5]^2+72*Pi^4*zeta[5,3]+37530*zeta[5]*zeta[7]+2160*Pi^2*zeta[7,3]+1332*zeta[3]^4-86155/1135134*Pi^12-17640*zeta[9,3]-4320*zeta[6,4,1,1]+7200*Pi^2*zeta[3]*zeta[7]-24*Pi^4*zeta[3]*zeta[5], 670.3825055069387064936556564359558546454142023774490507709275190217411347607303474766686664675264022, 0]:
PeriodNonPhi4[8,351]:=[[{1, 6}, {1, 7}, {1, 8}, {6, 7}, {6, 8}, {0, 6}, {0, 3}, {3, 8}, {0, 2}, {2, 7}, {2, 4}, {4, 8}, {3, 5}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 116/875*Pi^8*f[3]+3024*f[3,3,3]-1823*f[9]-1080*f[5,3]+1512*f[3,5]-116/875*Pi^8+42988667/10216206000*Pi^12+1350*f[3,5,3]-1242*f[3,3,5]+1980*f[5,5]-2043/2*f[7,3]-5198809/32*f[11]-6948*f[5,3,3]+7107/8*f[5,7]+14745/8*f[7,5]-7147/3*f[9,3]-2043/2*f[3,7]-2803/6*f[3,9]+4896*f[3,3,3,3], 83/45*Pi^4*zeta[3]*zeta[5]-1660/3*Pi^2*zeta[3]*zeta[7]+2178*zeta[5,3,3]+116/875*Pi^8*zeta[3]-2592/5*zeta[3]*zeta[5,3]-121/21*Pi^6*zeta[5]-621*zeta[3]^2*zeta[5]+363/5*Pi^4*zeta[7]+16335*Pi^2*zeta[9]+1512*zeta[3]*zeta[5]-2043/2*zeta[3]*zeta[7]+2592/5*zeta[5,3]+990*zeta[5]^2+504*zeta[3]^3+83/105*Pi^6*zeta[3]^2-581/3*Pi^2*zeta[5]^2-973/8*zeta[5]*zeta[7]+28954/9*zeta[3]*zeta[9]-83/15*Pi^4*zeta[5,3]-166*Pi^2*zeta[7,3]+529/3*zeta[3]^4-116/875*Pi^8+42988667/10216206000*Pi^12-1823*zeta[9]-5198809/32*zeta[11]+4309/3*zeta[9,3]+332*zeta[6,4,1,1], 1090.128618872126322179296802973660194243517926934911032407880108013545802901807518785719751439345927, 0]:
PeriodNonPhi4[8,352]:=[[{0, 4}, {0, 6}, {0, 8}, {4, 8}, {4, 7}, {6, 7}, {1, 6}, {1, 8}, {1, 5}, {5, 8}, {3, 8}, {3, 7}, {2, 3}, {2, 6}, {2, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -900*f[5,5]+189*f[7,3]+3414323/80*f[11]-1656*f[5,3,3]+15843/4*f[5,7]-4071/4*f[7,5]-5869/3*f[9,3]+189*f[3,7]-4250/3*f[3,9]+7488*f[3,3,3,3]-116/875*Pi^8*f[3]+756*f[3,3,5]-88855829/5108103000*Pi^12-1836*f[3,5,3], 22/15*Pi^6*zeta[5]-462/25*Pi^4*zeta[7]-4158*Pi^2*zeta[9]+2592/5*zeta[3]*zeta[5,3]+378*zeta[3]^2*zeta[5]-112625/9*zeta[3]*zeta[9]-50/21*Pi^6*zeta[3]^2+1750/3*Pi^2*zeta[5]^2+50/3*Pi^4*zeta[5,3]+33619/4*zeta[5]*zeta[7]+500*Pi^2*zeta[7,3]+1186/3*zeta[3]^4-450*zeta[5]^2+189*zeta[3]*zeta[7]-88855829/5108103000*Pi^12+3414323/80*zeta[11]-2772/5*zeta[5,3,3]-12278/3*zeta[9,3]-1000*zeta[6,4,1,1]-116/875*Pi^8*zeta[3]+5000/3*Pi^2*zeta[3]*zeta[7]-50/9*Pi^4*zeta[3]*zeta[5], 753.3077570130507311552821791434438193489436634176491583383308771904761860902296125869812727085661165, 0]:
PeriodNonPhi4[8,353]:=[[{4, 5}, {4, 6}, {4, 8}, {5, 6}, {3, 5}, {3, 8}, {2, 3}, {2, 8}, {2, 7}, {6, 7}, {6, 8}, {0, 7}, {0, 8}, {0, 1}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 3134/3*f[3,9]+3134/3*f[9,3]+1152*f[3,3,3,3], 3134/3*zeta[3]*zeta[9]+48*zeta[3]^4, 1358.487802731767750977771964914536686872128975437781286370646656490304446962128363917650966672829767, 0]:
PeriodNonPhi4[8,354]:=[[{2, 3}, {2, 7}, {2, 8}, {3, 7}, {3, 8}, {1, 7}, {1, 8}, {0, 1}, {0, 8}, {0, 6}, {6, 7}, {4, 6}, {4, 8}, {4, 5}, {5, 6}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,355]:=[[{4, 5}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {3, 7}, {3, 8}, {2, 3}, {2, 8}, {0, 2}, {6, 8}, {0, 6}, {0, 1}, {1, 6}, {1, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9], 1214.106874465406158645757758908638206776204556628728371524595554060807751936218873075966694540929923, 0]:
PeriodNonPhi4[8,356]:=[[{4, 5}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {3, 7}, {3, 8}, {1, 3}, {1, 8}, {0, 8}, {1, 6}, {0, 6}, {0, 2}, {2, 6}, {2, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,357]:=[[{2, 3}, {2, 6}, {2, 7}, {3, 7}, {3, 8}, {6, 7}, {0, 6}, {0, 8}, {0, 1}, {1, 6}, {1, 8}, {4, 7}, {4, 8}, {4, 5}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,358]:=[[{2, 5}, {2, 7}, {2, 8}, {5, 7}, {5, 8}, {5, 6}, {1, 7}, {1, 8}, {1, 3}, {3, 8}, {0, 8}, {0, 6}, {0, 4}, {3, 6}, {4, 6}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -900*f[5,5]+189*f[7,3]+3414323/80*f[11]-1656*f[5,3,3]+15843/4*f[5,7]-4071/4*f[7,5]-5869/3*f[9,3]+189*f[3,7]-4250/3*f[3,9]+7488*f[3,3,3,3]-116/875*Pi^8*f[3]+756*f[3,3,5]-88855829/5108103000*Pi^12-1836*f[3,5,3], 22/15*Pi^6*zeta[5]-462/25*Pi^4*zeta[7]-4158*Pi^2*zeta[9]+2592/5*zeta[3]*zeta[5,3]+378*zeta[3]^2*zeta[5]-112625/9*zeta[3]*zeta[9]-50/21*Pi^6*zeta[3]^2+1750/3*Pi^2*zeta[5]^2+50/3*Pi^4*zeta[5,3]+33619/4*zeta[5]*zeta[7]+500*Pi^2*zeta[7,3]+1186/3*zeta[3]^4-450*zeta[5]^2+189*zeta[3]*zeta[7]-88855829/5108103000*Pi^12+3414323/80*zeta[11]-2772/5*zeta[5,3,3]-12278/3*zeta[9,3]-1000*zeta[6,4,1,1]-116/875*Pi^8*zeta[3]+5000/3*Pi^2*zeta[3]*zeta[7]-50/9*Pi^4*zeta[3]*zeta[5], 753.3077570130507311552821791434438193489436634176491583383308771904761860902296125869812727085661165, 0]:
PeriodNonPhi4[8,359]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 6}, {1, 7}, {7, 8}, {2, 6}, {2, 7}, {3, 6}, {2, 4}, {3, 8}, {4, 8}, {3, 5}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 116/875*Pi^8*f[3]+3024*f[3,3,3]-1823*f[9]-1080*f[5,3]+1512*f[3,5]-116/875*Pi^8+42988667/10216206000*Pi^12+1350*f[3,5,3]-1242*f[3,3,5]+1980*f[5,5]-2043/2*f[7,3]-5198809/32*f[11]-6948*f[5,3,3]+7107/8*f[5,7]+14745/8*f[7,5]-7147/3*f[9,3]-2043/2*f[3,7]-2803/6*f[3,9]+4896*f[3,3,3,3], 83/45*Pi^4*zeta[3]*zeta[5]-1660/3*Pi^2*zeta[3]*zeta[7]+2178*zeta[5,3,3]+116/875*Pi^8*zeta[3]-2592/5*zeta[3]*zeta[5,3]-121/21*Pi^6*zeta[5]-621*zeta[3]^2*zeta[5]+363/5*Pi^4*zeta[7]+16335*Pi^2*zeta[9]+1512*zeta[3]*zeta[5]-2043/2*zeta[3]*zeta[7]+2592/5*zeta[5,3]+990*zeta[5]^2+504*zeta[3]^3+83/105*Pi^6*zeta[3]^2-581/3*Pi^2*zeta[5]^2-973/8*zeta[5]*zeta[7]+28954/9*zeta[3]*zeta[9]-83/15*Pi^4*zeta[5,3]-166*Pi^2*zeta[7,3]+529/3*zeta[3]^4-116/875*Pi^8+42988667/10216206000*Pi^12-1823*zeta[9]-5198809/32*zeta[11]+4309/3*zeta[9,3]+332*zeta[6,4,1,1], 1090.128618872126322179296802973660194243517926934911032407880108013545802901807518785719751439345927, 0]:
PeriodNonPhi4[8,360]:=[[{3, 5}, {3, 6}, {3, 8}, {5, 6}, {5, 8}, {5, 7}, {1, 7}, {1, 8}, {1, 2}, {2, 8}, {0, 8}, {0, 6}, {0, 4}, {2, 7}, {4, 6}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,361]:=[[{3, 5}, {3, 6}, {3, 8}, {5, 8}, {5, 7}, {7, 8}, {0, 6}, {0, 7}, {0, 1}, {1, 7}, {4, 7}, {4, 8}, {2, 4}, {1, 6}, {2, 6}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9], 1214.106874465406158645757758908638206776204556628728371524595554060807751936218873075966694540929923, 0]:
PeriodNonPhi4[8,362]:=[[{4, 5}, {4, 6}, {4, 7}, {5, 6}, {5, 7}, {5, 8}, {0, 6}, {0, 8}, {0, 1}, {3, 6}, {1, 7}, {2, 7}, {2, 3}, {1, 8}, {2, 8}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 18090*f[5,7]-3780*f[7,5]-11340*f[9,3]-7920*f[3,9]+23328*f[3,3,3,3]-86155/1135134*Pi^12, -55860*zeta[3]*zeta[9]-72/7*Pi^6*zeta[3]^2+2520*Pi^2*zeta[5]^2+72*Pi^4*zeta[5,3]+37530*zeta[5]*zeta[7]+2160*Pi^2*zeta[7,3]+1332*zeta[3]^4-86155/1135134*Pi^12-17640*zeta[9,3]-4320*zeta[6,4,1,1]+7200*Pi^2*zeta[3]*zeta[7]-24*Pi^4*zeta[3]*zeta[5], 670.3825055069387064936556564359558546454142023774490507709275190217411347607303474766686664675264022, 0]:
PeriodNonPhi4[8,363]:=[[{4, 5}, {4, 6}, {4, 7}, {5, 6}, {5, 7}, {5, 8}, {0, 6}, {0, 8}, {0, 1}, {1, 6}, {1, 8}, {2, 7}, {2, 8}, {2, 3}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,364]:=[[{2, 4}, {2, 5}, {2, 8}, {4, 8}, {4, 6}, {6, 8}, {3, 5}, {3, 8}, {5, 7}, {3, 6}, {6, 7}, {0, 7}, {0, 8}, {0, 1}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1296*f[3,5,3]+1296*f[5,3,3]-1296*f[3,3,3]+567*f[3,7]+1296*f[3,3,5]+567*f[7,3], -216*zeta[3]^3+648*zeta[3]^2*zeta[5]+567*zeta[3]*zeta[7], 1282.984114164895403195942415431776019540579065336772391093271566220222281273187940116482551309729867, 0]:
PeriodNonPhi4[8,365]:=[[{2, 3}, {2, 5}, {2, 8}, {3, 8}, {3, 4}, {4, 8}, {4, 6}, {5, 6}, {5, 7}, {6, 7}, {6, 8}, {0, 7}, {0, 8}, {0, 1}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 3134/3*f[3,9]+3134/3*f[9,3]+1152*f[3,3,3,3], 3134/3*zeta[3]*zeta[9]+48*zeta[3]^4, 1358.487802731767750977771964914536686872128975437781286370646656490304446962128363917650966672829767, 0]:
PeriodNonPhi4[8,366]:=[[{4, 5}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {0, 6}, {0, 7}, {0, 2}, {1, 6}, {2, 8}, {2, 3}, {1, 8}, {1, 3}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,367]:=[[{4, 5}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {0, 6}, {0, 7}, {1, 6}, {1, 8}, {1, 3}, {0, 2}, {2, 7}, {2, 3}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9], 1214.106874465406158645757758908638206776204556628728371524595554060807751936218873075966694540929923, 0]:
PeriodNonPhi4[8,368]:=[[{4, 5}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {0, 6}, {1, 6}, {0, 8}, {0, 2}, {2, 7}, {2, 3}, {1, 8}, {1, 3}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,369]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {7, 8}, {1, 6}, {1, 8}, {1, 5}, {5, 7}, {2, 5}, {2, 8}, {3, 8}, {4, 6}, {2, 3}, {3, 4}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -77/2*f[3,7,3]+1738*f[5,3,5]-2250*f[3,5,5]+769/2*f[3,3,7]+658924843/6720*f[13]-1934*f[5,5,3]+3453*f[7,3,3]-793/291060*Pi^10*f[3]-493/2625*Pi^8*f[5], -793/291060*Pi^10*zeta[3]-493/2625*Pi^8*zeta[5]+7829/6615*Pi^6*zeta[7]-33137/420*Pi^4*zeta[9]-141053/16*Pi^2*zeta[11]+423/14*zeta[3]*zeta[7,3]-14481/14*zeta[5]^2*zeta[3]-3988/5*zeta[5]*zeta[5,3]+769/4*zeta[3]^2*zeta[7]+658924843/6720*zeta[13]-7829/28*zeta[7,3,3]+2039/70*zeta[5,5,3], 1219.079638248789957592785850502048039982287959554086624115120322935533120546039053189153508714408910, -1]:
PeriodNonPhi4[8,370]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 5}, {7, 8}, {1, 5}, {1, 8}, {1, 6}, {4, 5}, {6, 7}, {6, 8}, {3, 6}, {3, 8}, {3, 4}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -648*f[3,3]+1701/2*f[7]-768*f[3,3,3]-16037/18*f[9]+792*f[5,3]-504*f[3,5]+793/145530*Pi^10+58/875*Pi^8+10027543/15324309000*Pi^12-64*f[3,5,3]-64*f[3,3,5]+900*f[5,5]+1601/2*f[7,3]+424387/80*f[11]+224*f[5,3,3]+1425/4*f[5,7]+1675/4*f[7,5]-329*f[9,3]-91/2*f[3,7]+6062/9*f[3,9]+384*f[3,3,3,3], 62/135*Pi^4*zeta[3]*zeta[5]-1240/9*Pi^2*zeta[3]*zeta[7]-288/5*zeta[5,3,3]+16/105*Pi^6*zeta[5]-32*zeta[3]^2*zeta[5]-48/25*Pi^4*zeta[7]-432*Pi^2*zeta[9]-504*zeta[3]*zeta[5]-91/2*zeta[3]*zeta[7]-1296/5*zeta[5,3]-324*zeta[3]^2-423/7*zeta[7,3]+1881/7*zeta[5]^2-128*zeta[3]^3+62/315*Pi^6*zeta[3]^2-434/9*Pi^2*zeta[5]^2+2659/12*zeta[5]*zeta[7]+42955/27*zeta[3]*zeta[9]-62/45*Pi^4*zeta[5,3]-124/3*Pi^2*zeta[7,3]+82/9*zeta[3]^4+58/875*Pi^8+793/145530*Pi^10+10027543/15324309000*Pi^12+1701/2*zeta[7]-16037/18*zeta[9]+424387/80*zeta[11]+3394/9*zeta[9,3]+248/3*zeta[6,4,1,1], 1892.695968903909480977552175675258460713781201780528346613107706290720869961556305184804413540799135, 0]:
PeriodNonPhi4[8,371]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 5}, {7, 8}, {3, 5}, {3, 8}, {3, 4}, {4, 7}, {6, 7}, {2, 4}, {2, 6}, {2, 8}, {5, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -1237/2*f[3,7,3]+1046*f[5,3,5]+1800*f[3,5,5]-2929/2*f[3,3,7]+58962971/33600*f[13]+614*f[5,5,3]+1161*f[7,3,3]+793/145530*Pi^10*f[3]-58/2625*Pi^8*f[5], 793/145530*Pi^10*zeta[3]-58/2625*Pi^8*zeta[5]+1867/6615*Pi^6*zeta[7]+425/84*Pi^4*zeta[9]-2123/16*Pi^2*zeta[11]-423/7*zeta[3]*zeta[7,3]+5031/7*zeta[5]^2*zeta[3]+754/5*zeta[5]*zeta[5,3]-2929/4*zeta[3]^2*zeta[7]+58962971/33600*zeta[13]-1867/28*zeta[7,3,3]+32513/350*zeta[5,5,3], 1475.617090180964695888274921632480537088460104261461510721997179737491290870186303365708068790963908, -1]:
PeriodNonPhi4[8,372]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 5}, {2, 4}, {2, 8}, {2, 7}, {4, 6}, {5, 7}, {6, 8}, {7, 8}, {3, 5}, {3, 8}, {3, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 793/72765*Pi^10*f[3]+116/2625*Pi^8*f[5]+878*f[3,7,3]-312*f[5,3,5]+800*f[3,5,5]-814*f[3,3,7]-73805161/2800*f[13]+552*f[5,5,3]+948*f[7,3,3], 793/72765*Pi^10*zeta[3]+116/2625*Pi^8*zeta[5]-3244/6615*Pi^6*zeta[7]+407/21*Pi^4*zeta[9]+10219/4*Pi^2*zeta[11]-846/7*zeta[3]*zeta[7,3]+262/7*zeta[5]^2*zeta[3]+1112/5*zeta[5]*zeta[5,3]-407*zeta[3]^2*zeta[7]-73805161/2800*zeta[13]+811/7*zeta[7,3,3]-10498/175*zeta[5,5,3], 1405.314771211597662933143680621549395669444388318717782811966750058259294205383865225766505682160236, -1]:
PeriodNonPhi4[8,373]:=[[{0, 2}, {0, 6}, {0, 8}, {2, 8}, {2, 5}, {6, 8}, {3, 6}, {3, 8}, {3, 4}, {4, 5}, {6, 7}, {1, 5}, {1, 7}, {1, 8}, {4, 7}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,374]:=[[{1, 2}, {1, 6}, {1, 8}, {2, 8}, {2, 4}, {6, 8}, {3, 4}, {3, 8}, {3, 5}, {4, 7}, {5, 7}, {7, 8}, {0, 7}, {0, 8}, {0, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,375]:=[[{3, 4}, {3, 5}, {3, 8}, {4, 8}, {4, 7}, {5, 7}, {2, 5}, {7, 8}, {0, 7}, {0, 8}, {1, 8}, {1, 2}, {0, 6}, {1, 6}, {2, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1619/4*f[3,7,3]-287*f[5,3,5]+110*f[3,5,5]+1619/4*f[3,3,7]-205027253/67200*f[13]-287*f[5,5,3]+737/2*f[7,3,3], -29/2646*Pi^6*zeta[7]+1219/280*Pi^4*zeta[9]+12177/32*Pi^2*zeta[11]+55*zeta[5]^2*zeta[3]+397/5*zeta[5]*zeta[5,3]+1619/8*zeta[3]^2*zeta[7]-205027253/67200*zeta[13]+145/56*zeta[7,3,3]+8941/700*zeta[5,5,3], 1489.532737036169772438284412952334795667359918735837107708599008212842368340349193254401095395042887, -1]:
PeriodNonPhi4[8,376]:=[[{0, 3}, {0, 4}, {0, 8}, {3, 8}, {3, 6}, {4, 6}, {4, 5}, {5, 8}, {1, 5}, {1, 8}, {2, 8}, {1, 7}, {2, 6}, {2, 7}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2247/4*f[3,7,3]+117*f[5,3,5]-930*f[3,5,5]+2247/4*f[3,3,7]+166607569/9600*f[13]+117*f[5,5,3]+3969/2*f[7,3,3], 271/630*Pi^6*zeta[7]-75/8*Pi^4*zeta[9]-51579/32*Pi^2*zeta[11]-465*zeta[5]^2*zeta[3]-1047/5*zeta[5]*zeta[5,3]+2247/8*zeta[3]^2*zeta[7]+166607569/9600*zeta[13]-813/8*zeta[7,3,3]+8007/100*zeta[5,5,3], 742.9770903664300002188614578326673385751282088052628089324441266088040245398648843715976386693655588, -1]:
PeriodNonPhi4[8,377]:=[[{0, 4}, {0, 6}, {0, 8}, {4, 8}, {2, 4}, {2, 6}, {2, 5}, {1, 6}, {1, 8}, {6, 7}, {5, 7}, {3, 5}, {3, 7}, {1, 7}, {3, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1613/4*f[3,7,3]-62*f[5,3,5]+140*f[3,5,5]+1613/4*f[3,3,7]-264092233/67200*f[13]-62*f[5,5,3]-296*f[7,3,3], -2797/13230*Pi^6*zeta[7]+953/840*Pi^4*zeta[9]+16181/32*Pi^2*zeta[11]+70*zeta[5]^2*zeta[3]+202/5*zeta[5]*zeta[5,3]+1613/8*zeta[3]^2*zeta[7]-264092233/67200*zeta[13]+2797/56*zeta[7,3,3]-36299/700*zeta[5,5,3], 1354.269966084205687256538167449512279400553244605515648815989571238252697516899253640828847310321310, -1]:
PeriodNonPhi4[8,378]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {7, 8}, {4, 7}, {4, 8}, {2, 4}, {5, 7}, {2, 6}, {1, 6}, {1, 8}, {1, 3}, {2, 5}, {3, 5}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,379]:=[[{0, 2}, {0, 4}, {0, 8}, {2, 8}, {2, 7}, {1, 7}, {1, 8}, {1, 6}, {4, 6}, {4, 5}, {5, 8}, {6, 7}, {3, 6}, {3, 8}, {3, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -z[3]]:
PeriodNonPhi4[8,380]:=[[{2, 3}, {3, 4}, {3, 8}, {4, 8}, {4, 7}, {7, 8}, {2, 5}, {2, 6}, {5, 7}, {0, 5}, {0, 8}, {1, 8}, {1, 6}, {0, 6}, {1, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,381]:=[[{1, 5}, {1, 7}, {1, 8}, {5, 7}, {5, 8}, {4, 5}, {0, 7}, {0, 8}, {0, 6}, {3, 7}, {4, 6}, {6, 8}, {2, 6}, {2, 8}, {2, 3}, {3, 4}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -534073427/13440*f[13]+1477*f[5,5,3]+1157/2*f[7,3,3]-2631/4*f[3,7,3]-899*f[5,3,5]+1230*f[3,5,5]-939/4*f[3,3,7]-793/291060*Pi^10*f[3]+319/2625*Pi^8*f[5], -793/291060*Pi^10*zeta[3]+319/2625*Pi^8*zeta[5]+6637/13230*Pi^6*zeta[7]+14753/280*Pi^4*zeta[9]+107811/32*Pi^2*zeta[11]+423/14*zeta[3]*zeta[7,3]+9879/14*zeta[5]^2*zeta[3]+2129/5*zeta[5]*zeta[5,3]-939/8*zeta[3]^2*zeta[7]-534073427/13440*zeta[13]-6637/56*zeta[7,3,3]+45139/140*zeta[5,5,3], 801.5942687047178159189005041235099068142194688133672276009466172401542890225264971080706927331979490, -1]:
PeriodNonPhi4[8,382]:=[[{1, 3}, {1, 7}, {1, 8}, {3, 7}, {3, 4}, {0, 7}, {0, 8}, {0, 6}, {4, 6}, {4, 5}, {6, 8}, {2, 6}, {2, 5}, {2, 8}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -170*f[3,7,3]+2176*f[5,3,5]-4300*f[3,5,5]+2368*f[3,3,7]-793/48510*Pi^10*f[3]-174/875*Pi^8*f[5]+137904899/1050*f[13]-1712*f[5,5,3]+2487*f[7,3,3], -793/48510*Pi^10*zeta[3]-174/875*Pi^8*zeta[5]+2078/1323*Pi^6*zeta[7]-22451/210*Pi^4*zeta[9]-95051/8*Pi^2*zeta[11]+1269/7*zeta[3]*zeta[7,3]-11243/7*zeta[5]^2*zeta[3]-6476/5*zeta[5]*zeta[5,3]+1184*zeta[3]^2*zeta[7]+137904899/1050*zeta[13]-5195/14*zeta[7,3,3]+5377/175*zeta[5,5,3], 923.0790596240495604027577138292691624497199985825058798285117234885433373231776355301070407891839216, -1]:
PeriodNonPhi4[8,383]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {6, 8}, {4, 6}, {1, 7}, {1, 8}, {1, 3}, {3, 4}, {5, 7}, {2, 3}, {2, 5}, {2, 8}, {4, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -370*f[5,5]+1141/4*f[7,3]-14877007/960*f[11]-56*f[5,3,3]+2485/4*f[5,7]+101/2*f[7,5]-5773/12*f[9,3]-551/4*f[3,7]+1645/12*f[3,9]-288*f[3,3,3,3]+988*f[3,3,5]+988*f[3,5,3]-264*f[3,3,3]-1949/18*f[9]-180*f[5,3]+252*f[3,5]+793/291060*Pi^10-58/2625*Pi^8-17989883/10216206000*Pi^12, -19/45*Pi^4*zeta[3]*zeta[5]+380/3*Pi^2*zeta[3]*zeta[7]+1044/5*zeta[5,3,3]-58/105*Pi^6*zeta[5]+494*zeta[3]^2*zeta[5]+174/25*Pi^4*zeta[7]+1566*Pi^2*zeta[9]+252*zeta[3]*zeta[5]-551/4*zeta[3]*zeta[7]+432/5*zeta[5,3]-423/14*zeta[7,3]-3859/14*zeta[5]^2-44*zeta[3]^3-19/105*Pi^6*zeta[3]^2+133/3*Pi^2*zeta[5]^2+4349/4*zeta[5]*zeta[7]-25427/36*zeta[3]*zeta[9]+19/15*Pi^4*zeta[5,3]+38*Pi^2*zeta[7,3]-17/3*zeta[3]^4-58/2625*Pi^8+793/291060*Pi^10-17989883/10216206000*Pi^12-1949/18*zeta[9]-14877007/960*zeta[11]-869/3*zeta[9,3]-76*zeta[6,4,1,1], 906.9829228397003090274755626915117723945280906698215006691062941705246697179801357225233044925250987, 0]:
PeriodNonPhi4[8,384]:=[[{0, 3}, {3, 4}, {3, 7}, {4, 7}, {4, 8}, {7, 8}, {0, 2}, {0, 6}, {6, 7}, {5, 7}, {5, 8}, {6, 8}, {1, 6}, {1, 8}, {1, 2}, {2, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -648*f[3,3]+1701/2*f[7]+96*f[3,3,3]-39643/36*f[9]-18*f[5,3]-18*f[3,5]+830*f[5,5]+229*f[7,3]-2798183/960*f[11]-68*f[5,3,3]-1094*f[5,7]-1094*f[7,5]+62255/36*f[9,3]+229*f[3,7]+62255/36*f[3,9]+96*f[3,3,3,3]+178*f[3,3,5]+178*f[3,5,3], -41/315*Pi^6*zeta[5]+41/25*Pi^4*zeta[7]+369*Pi^2*zeta[9]+89*zeta[3]^2*zeta[5]+62255/36*zeta[3]*zeta[9]-1094*zeta[5]*zeta[7]+4*zeta[3]^4-324*zeta[3]^2+16*zeta[3]^3+415*zeta[5]^2-18*zeta[3]*zeta[5]+229*zeta[3]*zeta[7]+1701/2*zeta[7]-39643/36*zeta[9]-2798183/960*zeta[11]+246/5*zeta[5,3,3], 1860.255507101132751833882164505508113185582254304426150037909325051184096852985667536221116451177206, 0]:
PeriodNonPhi4[8,385]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {7, 8}, {2, 6}, {2, 7}, {2, 4}, {5, 7}, {1, 6}, {1, 8}, {4, 8}, {1, 3}, {3, 8}, {3, 5}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,386]:=[[{1, 2}, {1, 4}, {1, 8}, {2, 8}, {2, 7}, {0, 4}, {0, 8}, {0, 5}, {4, 6}, {5, 6}, {5, 8}, {3, 8}, {3, 6}, {3, 7}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -36484589/5600*f[13]+23*f[5,5,3]+1241/2*f[7,3,3]-158*f[3,7,3]+23*f[5,3,5]+1010*f[3,5,5]-158*f[3,3,7], 173/735*Pi^6*zeta[7]+1025/84*Pi^4*zeta[9]+8767/16*Pi^2*zeta[11]+505*zeta[5]^2*zeta[3]+987/5*zeta[5]*zeta[5,3]-79*zeta[3]^2*zeta[7]-36484589/5600*zeta[13]-1557/28*zeta[7,3,3]+37173/350*zeta[5,5,3], 859.2101919938945445257537724522274123702374741098410407817754035205929860286395253768687343452301667, -1]:
PeriodNonPhi4[8,387]:=[[{2, 4}, {4, 5}, {4, 8}, {5, 8}, {5, 7}, {7, 8}, {0, 7}, {0, 8}, {0, 6}, {2, 6}, {3, 8}, {6, 7}, {1, 6}, {1, 7}, {1, 3}, {2, 3}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 2933/4*f[3,7,3]+417*f[5,3,5]-1260*f[3,5,5]+2933/4*f[3,3,7]+946920953/67200*f[13]+417*f[5,5,3]-803/2*f[7,3,3], -1513/4410*Pi^6*zeta[7]-3433/168*Pi^4*zeta[9]-32549/32*Pi^2*zeta[11]-630*zeta[5]^2*zeta[3]-1677/5*zeta[5]*zeta[5,3]+2933/8*zeta[3]^2*zeta[7]+946920953/67200*zeta[13]+4539/56*zeta[7,3,3]-115041/700*zeta[5,5,3], 1428.603203773160314217970908232317944694748613202536949440428796728754103323214165047951478653242028, -1]:
PeriodNonPhi4[8,388]:=[[{1, 5}, {1, 7}, {1, 8}, {5, 7}, {5, 8}, {4, 5}, {2, 4}, {2, 8}, {2, 3}, {3, 7}, {4, 6}, {0, 7}, {0, 6}, {0, 8}, {3, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,389]:=[[{1, 3}, {1, 7}, {1, 8}, {3, 7}, {3, 4}, {0, 7}, {0, 8}, {0, 6}, {4, 6}, {5, 7}, {5, 8}, {6, 8}, {2, 4}, {2, 8}, {2, 5}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 793/145530*Pi^10*f[3]+116/875*Pi^8*f[5]+137/2*f[3,7,3]-1576*f[5,3,5]+1600*f[3,5,5]-1555/2*f[3,3,7]-2106422081/33600*f[13]+1016*f[5,5,3]+143*f[7,3,3], 793/145530*Pi^10*zeta[3]+116/875*Pi^8*zeta[5]-1543/6615*Pi^6*zeta[7]+8801/140*Pi^4*zeta[9]+90255/16*Pi^2*zeta[11]-423/7*zeta[3]*zeta[7,3]+4331/7*zeta[5]^2*zeta[3]+3176/5*zeta[5]*zeta[5,3]-1555/4*zeta[3]^2*zeta[7]-2106422081/33600*zeta[13]+1543/28*zeta[7,3,3]+57607/350*zeta[5,5,3], 1087.517950948632060796416486319092353266413212035237677477568715620252171962284057105717325696021028, -1]:
PeriodNonPhi4[8,390]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {6, 8}, {3, 6}, {1, 7}, {1, 8}, {1, 4}, {3, 4}, {5, 7}, {2, 3}, {2, 5}, {2, 8}, {4, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,391]:=[[{2, 3}, {3, 4}, {3, 7}, {4, 7}, {4, 8}, {7, 8}, {5, 7}, {5, 8}, {0, 5}, {0, 2}, {1, 2}, {0, 6}, {1, 6}, {1, 8}, {6, 7}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,392]:=[[{1, 2}, {1, 7}, {1, 8}, {2, 8}, {2, 4}, {0, 7}, {0, 8}, {0, 6}, {4, 6}, {4, 5}, {6, 8}, {5, 7}, {3, 6}, {3, 7}, {3, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -z[3]]:
PeriodNonPhi4[8,393]:=[[{1, 2}, {1, 7}, {1, 8}, {2, 8}, {2, 4}, {0, 7}, {0, 8}, {0, 6}, {4, 6}, {6, 8}, {5, 8}, {3, 4}, {5, 7}, {3, 7}, {3, 5}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 5817209/2400*f[13]+418*f[5,5,3]+1029*f[7,3,3]-49*f[3,7,3]+418*f[5,3,5]+660*f[3,5,5]-49*f[3,3,7], 44/135*Pi^6*zeta[7]+22/5*Pi^4*zeta[9]-1089/4*Pi^2*zeta[11]+330*zeta[5]^2*zeta[3]+242/5*zeta[5]*zeta[5,3]-49/2*zeta[3]^2*zeta[7]+5817209/2400*zeta[13]-77*zeta[7,3,3]+2552/25*zeta[5,5,3], 873.9514034849341957627198002639135936478493944569775055556217936298365780270488027479816001771348838, -1]:
PeriodNonPhi4[8,394]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 3}, {1, 7}, {1, 8}, {1, 4}, {3, 4}, {3, 6}, {4, 5}, {5, 7}, {6, 8}, {5, 8}, {5, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 400*f[5,5]-420*f[7,3]-87781/12*f[11]-260*f[5,3,3]-3065/8*f[5,7]-3065/8*f[7,5]+16639/18*f[9,3]-420*f[3,7]+16639/18*f[3,9]+672*f[3,3,3,3]+250*f[3,3,5]+250*f[3,5,3], -17/63*Pi^6*zeta[5]+17/5*Pi^4*zeta[7]+765*Pi^2*zeta[9]+125*zeta[3]^2*zeta[5]+16639/18*zeta[3]*zeta[9]-3065/8*zeta[5]*zeta[7]+28*zeta[3]^4+200*zeta[5]^2-420*zeta[3]*zeta[7]-87781/12*zeta[11]+102*zeta[5,3,3], 976.2689247909036611172725858586330039260462435596123915195647357472270276848716656093128260053688245, 0]:
PeriodNonPhi4[8,395]:=[[{1, 2}, {1, 7}, {1, 8}, {2, 8}, {2, 6}, {6, 7}, {0, 7}, {0, 8}, {0, 4}, {4, 6}, {5, 7}, {3, 6}, {3, 5}, {3, 8}, {4, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -z[3]]:
PeriodNonPhi4[8,396]:=[[{1, 3}, {1, 6}, {1, 8}, {3, 8}, {3, 7}, {6, 7}, {7, 8}, {0, 6}, {0, 8}, {0, 5}, {2, 6}, {4, 8}, {2, 4}, {2, 5}, {4, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 793/145530*Pi^10*f[3]+174/875*Pi^8*f[5]-2377266529/33600*f[13]+1914*f[5,5,3]+283*f[7,3,3]-31/2*f[3,7,3]-1974*f[5,3,5]+780*f[3,5,5]-1723/2*f[3,3,7], 793/145530*Pi^10*zeta[3]+174/875*Pi^8*zeta[5]-73/441*Pi^6*zeta[7]+30631/420*Pi^4*zeta[9]+101431/16*Pi^2*zeta[11]-423/7*zeta[3]*zeta[7,3]+1461/7*zeta[5]^2*zeta[3]+2754/5*zeta[5]*zeta[5,3]-1723/4*zeta[3]^2*zeta[7]-2377266529/33600*zeta[13]+1095/28*zeta[7,3,3]+76563/350*zeta[5,5,3], 1028.995478167517234462698467776537222459020458601323700070205568640245244852615808091942763899696041, -1]:
PeriodNonPhi4[8,397]:=[[{1, 4}, {1, 7}, {1, 8}, {4, 7}, {3, 4}, {3, 8}, {0, 3}, {0, 8}, {0, 6}, {6, 8}, {7, 8}, {2, 8}, {2, 6}, {2, 5}, {5, 6}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 24311681/5600*f[13]-12*f[5,5,3]+846*f[7,3,3]+583*f[3,7,3]-12*f[5,3,5]-200*f[3,5,5]+583*f[3,3,7], 526/6615*Pi^6*zeta[7]-117/70*Pi^4*zeta[9]-2343/8*Pi^2*zeta[11]-100*zeta[5]^2*zeta[3]-188/5*zeta[5]*zeta[5,3]+583/2*zeta[3]^2*zeta[7]+24311681/5600*zeta[13]-263/14*zeta[7,3,3]+2629/175*zeta[5,5,3], 1657.861273863056368176888955402827800041250631091602238526682065396201082766552244153259265592067354, -1]:
PeriodNonPhi4[8,398]:=[[{2, 4}, {2, 6}, {2, 8}, {4, 6}, {0, 4}, {0, 8}, {0, 1}, {1, 8}, {1, 5}, {6, 8}, {6, 7}, {5, 7}, {3, 5}, {3, 7}, {3, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -2213189/672*f[13]-594*f[7,3,3]+591*f[3,7,3]+591*f[3,3,7], -2213189/672*zeta[13]+1185/14*zeta[7,3,3]-158/441*Pi^6*zeta[7]-79/42*Pi^4*zeta[9]+4345/8*Pi^2*zeta[11]-711/7*zeta[5,5,3]+591/2*zeta[3]^2*zeta[7], 1968.860940450572137948954091499657396062233411361017993408461302203236440980671540332585544356946205, -1]:
PeriodNonPhi4[8,399]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 8}, {1, 4}, {6, 8}, {4, 7}, {6, 7}, {7, 8}, {3, 4}, {3, 8}, {2, 8}, {5, 6}, {2, 3}, {2, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -427232293/44800*f[13]-1/2*f[5,5,3]-2991/4*f[7,3,3]+6453/8*f[3,7,3]-1/2*f[5,3,5]+385*f[3,5,5]+6453/8*f[3,3,7], -829/1764*Pi^6*zeta[7]+1017/560*Pi^4*zeta[9]+68211/64*Pi^2*zeta[11]+385/2*zeta[5]^2*zeta[3]+771/10*zeta[5]*zeta[5,3]+6453/16*zeta[3]^2*zeta[7]-427232293/44800*zeta[13]+12435/112*zeta[7,3,3]-164937/1400*zeta[5,5,3], 1547.692421011306656293277923353860219654778056521140301675826124784936377948983057922766888875483593, -1]:
PeriodNonPhi4[8,400]:=[[{0, 2}, {0, 6}, {0, 8}, {2, 8}, {2, 5}, {6, 8}, {4, 5}, {4, 6}, {6, 7}, {3, 5}, {7, 8}, {3, 8}, {1, 3}, {1, 8}, {1, 7}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1000*f[5,5]-231/2*f[7,3]-5000621/480*f[11]-608*f[5,3,3]-707/4*f[5,7]-707/4*f[7,5]+1511/2*f[9,3]-231/2*f[3,7]+1511/2*f[3,9]+196*f[3,3,5]+196*f[3,5,3]-720*f[3,3,3]-4730/3*f[9]+720*f[5,3]+720*f[3,5], -134/315*Pi^6*zeta[5]+134/25*Pi^4*zeta[7]+1206*Pi^2*zeta[9]+98*zeta[3]^2*zeta[5]+1511/2*zeta[3]*zeta[9]-707/4*zeta[5]*zeta[7]-120*zeta[3]^3+500*zeta[5]^2+720*zeta[3]*zeta[5]-231/2*zeta[3]*zeta[7]-4730/3*zeta[9]-5000621/480*zeta[11]+804/5*zeta[5,3,3], 1984.860739736791815354422279086766230392163843389360196561436630967858760987540892255880608167254925, 0]:
PeriodNonPhi4[8,401]:=[[{0, 4}, {0, 6}, {0, 8}, {4, 8}, {4, 7}, {6, 7}, {7, 8}, {1, 6}, {1, 8}, {3, 8}, {1, 2}, {3, 7}, {3, 5}, {2, 6}, {2, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1613/4*f[3,7,3]-62*f[5,3,5]+140*f[3,5,5]+1613/4*f[3,3,7]-264092233/67200*f[13]-62*f[5,5,3]-296*f[7,3,3], -2797/13230*Pi^6*zeta[7]+953/840*Pi^4*zeta[9]+16181/32*Pi^2*zeta[11]+70*zeta[5]^2*zeta[3]+202/5*zeta[5]*zeta[5,3]+1613/8*zeta[3]^2*zeta[7]-264092233/67200*zeta[13]+2797/56*zeta[7,3,3]-36299/700*zeta[5,5,3], 1354.269966084205687256538167449512279400553244605515648815989571238252697516899253640828847310321310, -1]:
PeriodNonPhi4[8,402]:=[[{0, 4}, {0, 6}, {0, 8}, {4, 6}, {4, 5}, {5, 8}, {2, 5}, {5, 7}, {2, 7}, {6, 7}, {1, 7}, {1, 8}, {1, 3}, {2, 8}, {3, 6}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2247/4*f[3,7,3]+117*f[5,3,5]-930*f[3,5,5]+2247/4*f[3,3,7]+166607569/9600*f[13]+117*f[5,5,3]+3969/2*f[7,3,3], 271/630*Pi^6*zeta[7]-75/8*Pi^4*zeta[9]-51579/32*Pi^2*zeta[11]-465*zeta[5]^2*zeta[3]-1047/5*zeta[5]*zeta[5,3]+2247/8*zeta[3]^2*zeta[7]+166607569/9600*zeta[13]-813/8*zeta[7,3,3]+8007/100*zeta[5,5,3], 742.9770903664300002188614578326673385751282088052628089324441266088040245398648843715976386693655588, -1]:
PeriodNonPhi4[8,403]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 6}, {6, 8}, {1, 8}, {5, 8}, {1, 7}, {5, 7}, {3, 7}, {3, 6}, {3, 4}, {1, 5}, {4, 5}, {4, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 3581/2*f[5,5,3]+1953/4*f[7,3,3]-615/8*f[3,7,3]+3581/2*f[5,3,5]+625*f[3,5,5]-615/8*f[3,3,7]+655934583/44800*f[13], 1507/8820*Pi^6*zeta[7]-20249/1680*Pi^4*zeta[9]-84953/64*Pi^2*zeta[11]+625/2*zeta[5]^2*zeta[3]-2331/10*zeta[5]*zeta[5,3]-615/16*zeta[3]^2*zeta[7]+655934583/44800*zeta[13]-4521/112*zeta[7,3,3]+2547/1400*zeta[5,5,3], 863.8855479687435999129536989695703587240993182284536157943590559178843101990523077981790911759347813, -1]:
PeriodNonPhi4[8,404]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 6}, {6, 8}, {4, 6}, {5, 6}, {4, 5}, {5, 8}, {3, 4}, {3, 7}, {1, 3}, {1, 8}, {1, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -4847587/300*f[13]-292*f[5,5,3]-1074*f[7,3,3]+270*f[3,7,3]-292*f[5,3,5]+800*f[3,5,5]+270*f[3,3,7], -128/315*Pi^6*zeta[7]+10*Pi^4*zeta[9]+1617*Pi^2*zeta[11]+400*zeta[5]^2*zeta[3]+1092/5*zeta[5]*zeta[5,3]+135*zeta[3]^2*zeta[7]-4847587/300*zeta[13]+96*zeta[7,3,3]-1788/25*zeta[5,5,3], 1110.775269681505092680842499107047731632318454011272395012366913524295843397361378151888591842605262, -1]:
PeriodNonPhi4[8,405]:=[[{1, 5}, {1, 7}, {1, 8}, {5, 7}, {5, 8}, {4, 5}, {3, 4}, {4, 6}, {6, 7}, {0, 7}, {0, 8}, {6, 8}, {0, 2}, {2, 8}, {2, 3}, {3, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 400*f[5,5]-420*f[7,3]-87781/12*f[11]-260*f[5,3,3]-3065/8*f[5,7]-3065/8*f[7,5]+16639/18*f[9,3]-420*f[3,7]+16639/18*f[3,9]+672*f[3,3,3,3]+250*f[3,3,5]+250*f[3,5,3], -17/63*Pi^6*zeta[5]+17/5*Pi^4*zeta[7]+765*Pi^2*zeta[9]+125*zeta[3]^2*zeta[5]+16639/18*zeta[3]*zeta[9]-3065/8*zeta[5]*zeta[7]+28*zeta[3]^4+200*zeta[5]^2-420*zeta[3]*zeta[7]-87781/12*zeta[11]+102*zeta[5,3,3], 976.2689247909036611172725858586330039260462435596123915195647357472270276848716656093128260053688245, 0]:
PeriodNonPhi4[8,406]:=[[{0, 2}, {2, 4}, {2, 7}, {4, 7}, {4, 8}, {7, 8}, {0, 1}, {0, 6}, {6, 7}, {1, 6}, {1, 3}, {5, 7}, {3, 5}, {3, 8}, {5, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 600*f[5,5]+105/2*f[7,3]+29869/32*f[11]-120*f[5,3,3]+680*f[5,7]-1750*f[7,5]+4640/9*f[9,3]+105/2*f[3,7]+8060/9*f[3,9]+960*f[3,3,3,3]-60*f[3,3,5]-60*f[3,5,3]-720*f[3,3,3]-4730/3*f[9]+720*f[5,3]+720*f[3,5]-86155/10216206*Pi^12, -2/63*Pi^6*zeta[5]+2/5*Pi^4*zeta[7]+90*Pi^2*zeta[9]-30*zeta[3]^2*zeta[5]-39880/9*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+2840*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+80*zeta[3]^4-120*zeta[3]^3+300*zeta[5]^2+720*zeta[3]*zeta[5]+105/2*zeta[3]*zeta[7]-86155/10216206*Pi^12-4730/3*zeta[9]+29869/32*zeta[11]+12*zeta[5,3,3]-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 1962.488266671808648391701743115580280667193006381311889045732934774186577966383202269982051739892707, 0]:
PeriodNonPhi4[8,407]:=[[{2, 4}, {2, 6}, {2, 8}, {4, 6}, {4, 5}, {5, 8}, {6, 8}, {3, 6}, {0, 3}, {0, 8}, {1, 8}, {0, 7}, {1, 5}, {1, 7}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -18394647/3200*f[13]-353*f[5,5,3]+5999/2*f[7,3,3]-1491/4*f[3,7,3]-353*f[5,3,5]+1590*f[3,5,5]-1491/4*f[3,3,7], 1927/1890*Pi^6*zeta[7]+3233/120*Pi^4*zeta[9]+7535/32*Pi^2*zeta[11]+795*zeta[5]^2*zeta[3]+1943/5*zeta[5]*zeta[5,3]-1491/8*zeta[3]^2*zeta[7]-18394647/3200*zeta[13]-1927/8*zeta[7,3,3]+36677/100*zeta[5,5,3], 965.3407046855803511145044765578812432932730644964648420005079698142783955890394144603918859856301333, -1]:
PeriodNonPhi4[8,408]:=[[{2, 4}, {2, 6}, {2, 8}, {4, 6}, {3, 4}, {6, 8}, {5, 6}, {5, 8}, {0, 3}, {0, 8}, {1, 8}, {0, 7}, {1, 5}, {1, 7}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -461160429/22400*f[13]-573*f[5,5,3]+787/2*f[7,3,3]-487/4*f[3,7,3]-573*f[5,3,5]+1710*f[3,5,5]-487/4*f[3,3,7], 229/1470*Pi^6*zeta[7]+4399/168*Pi^4*zeta[9]+59411/32*Pi^2*zeta[11]+855*zeta[5]^2*zeta[3]+2283/5*zeta[5]*zeta[5,3]-487/8*zeta[3]^2*zeta[7]-461160429/22400*zeta[13]-2061/56*zeta[7,3,3]+94839/700*zeta[5,5,3], 1483.853205610634561524682386383597860573228672216121724034359066752485581525408470396798645330744654, -1]:
PeriodNonPhi4[8,409]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 5}, {5, 7}, {4, 5}, {5, 6}, {4, 6}, {6, 7}, {1, 7}, {3, 6}, {1, 3}, {1, 8}, {3, 8}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -735/2*f[7,5]-735/2*f[5,7]+727*f[3,9]+727*f[9,3]+1728*f[3,3,3,3], 727*zeta[3]*zeta[9]-735/2*zeta[5]*zeta[7]+72*zeta[3]^4, 641.7233582974217226531476315556340108583909248665495260338280841884983438913861462810457600701220101, 0]:
PeriodNonPhi4[8,410]:=[[{3, 4}, {4, 5}, {4, 6}, {3, 6}, {3, 7}, {5, 7}, {0, 7}, {1, 7}, {0, 1}, {0, 8}, {6, 8}, {2, 6}, {2, 5}, {1, 8}, {2, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,411]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 7}, {1, 8}, {3, 7}, {5, 7}, {5, 8}, {2, 3}, {2, 8}, {3, 4}, {4, 5}, {2, 6}, {4, 6}, {5, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,412]:=[[{2, 3}, {3, 4}, {3, 6}, {4, 6}, {4, 5}, {2, 5}, {2, 8}, {5, 8}, {5, 7}, {6, 7}, {6, 8}, {0, 7}, {0, 8}, {0, 1}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,413]:=[[{2, 4}, {2, 6}, {2, 8}, {4, 6}, {4, 5}, {5, 8}, {6, 8}, {3, 6}, {3, 5}, {3, 7}, {5, 7}, {0, 7}, {0, 8}, {0, 1}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,414]:=[[{2, 4}, {2, 6}, {2, 8}, {4, 6}, {3, 4}, {6, 8}, {5, 6}, {3, 5}, {3, 7}, {5, 7}, {5, 8}, {0, 7}, {0, 8}, {0, 1}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9], 1214.106874465406158645757758908638206776204556628728371524595554060807751936218873075966694540929923, 0]:
PeriodNonPhi4[8,415]:=[[{2, 3}, {2, 5}, {2, 8}, {3, 8}, {3, 6}, {5, 6}, {4, 5}, {4, 8}, {5, 7}, {4, 6}, {6, 7}, {0, 7}, {0, 8}, {0, 1}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -116/875*Pi^8*f[3]+432*f[3,5,3]+3024*f[3,3,5]-2160*f[5,3,3], -116/875*Pi^8*zeta[3]+2592/5*zeta[3]*zeta[5,3]+1512*zeta[3]^2*zeta[5], 776.8486857392782841029611043421226400736413051864938089297248721191409523074981265462149749808323431, 0]:
PeriodNonPhi4[8,416]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 8}, {1, 7}, {6, 8}, {7, 8}, {4, 6}, {5, 6}, {5, 7}, {3, 5}, {3, 8}, {2, 3}, {2, 8}, {2, 4}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 2800*f[5,7]+2170*f[7,5]-5608/3*f[9,3]-4084/3*f[3,9]+2880*f[3,3,3,3]-41053/20270250*Pi^12, -7280/3*zeta[3]*zeta[9]-8/35*Pi^6*zeta[3]^2+56*Pi^2*zeta[5]^2+8/5*Pi^4*zeta[5,3]+3328*zeta[5]*zeta[7]+48*Pi^2*zeta[7,3]+128*zeta[3]^4-41053/20270250*Pi^12-376*zeta[9,3]-96*zeta[6,4,1,1]+160*Pi^2*zeta[3]*zeta[7]-8/15*Pi^4*zeta[3]*zeta[5], 1087.361379495173070519717739456320844096479318653175597363602164489997502758345666309657483099495893, 0]:
PeriodNonPhi4[8,417]:=[[{0, 2}, {0, 6}, {0, 8}, {2, 8}, {2, 4}, {6, 8}, {4, 5}, {4, 7}, {7, 8}, {6, 7}, {1, 7}, {1, 8}, {1, 3}, {3, 8}, {3, 5}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -1315*f[3,7,3]+6668*f[5,3,5]-5920*f[3,5,5]+3761*f[3,3,7]+1544231259/5600*f[13]-2836*f[5,5,3]+3914*f[7,3,3]-793/24255*Pi^10*f[3]-1276/2625*Pi^8*f[5], -793/24255*Pi^10*zeta[3]-1276/2625*Pi^8*zeta[5]+458/147*Pi^6*zeta[7]-48113/210*Pi^4*zeta[9]-199793/8*Pi^2*zeta[11]+2538/7*zeta[3]*zeta[7,3]-13106/7*zeta[5]^2*zeta[3]-12588/5*zeta[5]*zeta[5,3]+3761/2*zeta[3]^2*zeta[7]+1544231259/5600*zeta[13]-10305/14*zeta[7,3,3]-69/175*zeta[5,5,3], 1603.198923916493505649102674397207220206305824498280022033534052578863384819416336933933795343896954, -1]:
PeriodNonPhi4[8,418]:=[[{0, 5}, {0, 7}, {0, 8}, {5, 7}, {5, 8}, {4, 5}, {1, 4}, {1, 8}, {1, 6}, {3, 4}, {6, 7}, {6, 8}, {2, 6}, {2, 8}, {2, 3}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -370*f[5,5]+1141/4*f[7,3]-14877007/960*f[11]-56*f[5,3,3]+2485/4*f[5,7]+101/2*f[7,5]-5773/12*f[9,3]-551/4*f[3,7]+1645/12*f[3,9]-288*f[3,3,3,3]+988*f[3,3,5]+988*f[3,5,3]-264*f[3,3,3]-1949/18*f[9]-180*f[5,3]+252*f[3,5]+793/291060*Pi^10-58/2625*Pi^8-17989883/10216206000*Pi^12, -19/45*Pi^4*zeta[3]*zeta[5]+380/3*Pi^2*zeta[3]*zeta[7]+1044/5*zeta[5,3,3]-58/105*Pi^6*zeta[5]+494*zeta[3]^2*zeta[5]+174/25*Pi^4*zeta[7]+1566*Pi^2*zeta[9]+252*zeta[3]*zeta[5]-551/4*zeta[3]*zeta[7]+432/5*zeta[5,3]-423/14*zeta[7,3]-3859/14*zeta[5]^2-44*zeta[3]^3-19/105*Pi^6*zeta[3]^2+133/3*Pi^2*zeta[5]^2+4349/4*zeta[5]*zeta[7]-25427/36*zeta[3]*zeta[9]+19/15*Pi^4*zeta[5,3]+38*Pi^2*zeta[7,3]-17/3*zeta[3]^4-58/2625*Pi^8+793/291060*Pi^10-17989883/10216206000*Pi^12-1949/18*zeta[9]-14877007/960*zeta[11]-869/3*zeta[9,3]-76*zeta[6,4,1,1], 906.9829228397003090274755626915117723945280906698215006691062941705246697179801357225233044925250987, 0]:
PeriodNonPhi4[8,419]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {3, 4}, {1, 4}, {1, 8}, {1, 6}, {4, 5}, {5, 8}, {5, 7}, {2, 5}, {6, 8}, {2, 8}, {2, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 793/145530*Pi^10*f[3]+174/875*Pi^8*f[5]-2377266529/33600*f[13]+1914*f[5,5,3]+283*f[7,3,3]-31/2*f[3,7,3]-1974*f[5,3,5]+780*f[3,5,5]-1723/2*f[3,3,7], 793/145530*Pi^10*zeta[3]+174/875*Pi^8*zeta[5]-73/441*Pi^6*zeta[7]+30631/420*Pi^4*zeta[9]+101431/16*Pi^2*zeta[11]-423/7*zeta[3]*zeta[7,3]+1461/7*zeta[5]^2*zeta[3]+2754/5*zeta[5]*zeta[5,3]-1723/4*zeta[3]^2*zeta[7]-2377266529/33600*zeta[13]+1095/28*zeta[7,3,3]+76563/350*zeta[5,5,3], 1028.995478167517234462698467776537222459020458601323700070205568640245244852615808091942763899696041, -1]:
PeriodNonPhi4[8,420]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {6, 8}, {4, 6}, {1, 4}, {1, 8}, {1, 3}, {3, 7}, {5, 7}, {2, 3}, {2, 5}, {2, 8}, {4, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -534073427/13440*f[13]+1477*f[5,5,3]+1157/2*f[7,3,3]-2631/4*f[3,7,3]-899*f[5,3,5]+1230*f[3,5,5]-939/4*f[3,3,7]-793/291060*Pi^10*f[3]+319/2625*Pi^8*f[5], -793/291060*Pi^10*zeta[3]+319/2625*Pi^8*zeta[5]+6637/13230*Pi^6*zeta[7]+14753/280*Pi^4*zeta[9]+107811/32*Pi^2*zeta[11]+423/14*zeta[3]*zeta[7,3]+9879/14*zeta[5]^2*zeta[3]+2129/5*zeta[5]*zeta[5,3]-939/8*zeta[3]^2*zeta[7]-534073427/13440*zeta[13]-6637/56*zeta[7,3,3]+45139/140*zeta[5,5,3], 801.5942687047178159189005041235099068142194688133672276009466172401542890225264971080706927331979490, -1]:
PeriodNonPhi4[8,421]:=[[{2, 3}, {3, 5}, {3, 7}, {5, 7}, {5, 8}, {7, 8}, {1, 2}, {1, 8}, {1, 6}, {2, 4}, {6, 7}, {6, 8}, {0, 6}, {0, 8}, {0, 4}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -648*f[3,3]+1701/2*f[7]+96*f[3,3,3]-39643/36*f[9]-18*f[5,3]-18*f[3,5]+830*f[5,5]+229*f[7,3]-2798183/960*f[11]-68*f[5,3,3]-1094*f[5,7]-1094*f[7,5]+62255/36*f[9,3]+229*f[3,7]+62255/36*f[3,9]+96*f[3,3,3,3]+178*f[3,3,5]+178*f[3,5,3], -41/315*Pi^6*zeta[5]+41/25*Pi^4*zeta[7]+369*Pi^2*zeta[9]+89*zeta[3]^2*zeta[5]+62255/36*zeta[3]*zeta[9]-1094*zeta[5]*zeta[7]+4*zeta[3]^4-324*zeta[3]^2+16*zeta[3]^3+415*zeta[5]^2-18*zeta[3]*zeta[5]+229*zeta[3]*zeta[7]+1701/2*zeta[7]-39643/36*zeta[9]-2798183/960*zeta[11]+246/5*zeta[5,3,3], 1860.255507101132751833882164505508113185582254304426150037909325051184096852985667536221116451177206, 0]:
PeriodNonPhi4[8,422]:=[[{0, 2}, {2, 5}, {2, 7}, {5, 7}, {5, 8}, {7, 8}, {0, 3}, {0, 6}, {3, 8}, {3, 4}, {6, 7}, {6, 8}, {1, 6}, {1, 8}, {1, 4}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 2933/4*f[3,7,3]+417*f[5,3,5]-1260*f[3,5,5]+2933/4*f[3,3,7]+946920953/67200*f[13]+417*f[5,5,3]-803/2*f[7,3,3], -1513/4410*Pi^6*zeta[7]-3433/168*Pi^4*zeta[9]-32549/32*Pi^2*zeta[11]-630*zeta[5]^2*zeta[3]-1677/5*zeta[5]*zeta[5,3]+2933/8*zeta[3]^2*zeta[7]+946920953/67200*zeta[13]+4539/56*zeta[7,3,3]-115041/700*zeta[5,5,3], 1428.603203773160314217970908232317944694748613202536949440428796728754103323214165047951478653242028, -1]:
PeriodNonPhi4[8,423]:=[[{0, 5}, {0, 7}, {0, 8}, {5, 7}, {5, 8}, {4, 5}, {3, 4}, {3, 7}, {6, 7}, {1, 4}, {6, 8}, {1, 8}, {1, 2}, {2, 8}, {2, 6}, {3, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 400*f[5,5]-420*f[7,3]-87781/12*f[11]-260*f[5,3,3]-3065/8*f[5,7]-3065/8*f[7,5]+16639/18*f[9,3]-420*f[3,7]+16639/18*f[3,9]+672*f[3,3,3,3]+250*f[3,3,5]+250*f[3,5,3], -17/63*Pi^6*zeta[5]+17/5*Pi^4*zeta[7]+765*Pi^2*zeta[9]+125*zeta[3]^2*zeta[5]+16639/18*zeta[3]*zeta[9]-3065/8*zeta[5]*zeta[7]+28*zeta[3]^4+200*zeta[5]^2-420*zeta[3]*zeta[7]-87781/12*zeta[11]+102*zeta[5,3,3], 976.2689247909036611172725858586330039260462435596123915195647357472270276848716656093128260053688245, 0]:
PeriodNonPhi4[8,424]:=[[{1, 2}, {1, 4}, {1, 8}, {2, 8}, {2, 6}, {6, 8}, {4, 5}, {5, 6}, {5, 8}, {6, 7}, {3, 4}, {3, 7}, {0, 3}, {0, 8}, {0, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1613/4*f[3,7,3]-62*f[5,3,5]+140*f[3,5,5]+1613/4*f[3,3,7]-264092233/67200*f[13]-62*f[5,5,3]-296*f[7,3,3], -2797/13230*Pi^6*zeta[7]+953/840*Pi^4*zeta[9]+16181/32*Pi^2*zeta[11]+70*zeta[5]^2*zeta[3]+202/5*zeta[5]*zeta[5,3]+1613/8*zeta[3]^2*zeta[7]-264092233/67200*zeta[13]+2797/56*zeta[7,3,3]-36299/700*zeta[5,5,3], 1354.269966084205687256538167449512279400553244605515648815989571238252697516899253640828847310321310, -1]:
PeriodNonPhi4[8,425]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {6, 8}, {4, 6}, {3, 7}, {5, 7}, {4, 5}, {1, 4}, {1, 8}, {5, 8}, {1, 2}, {2, 8}, {2, 3}, {3, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 3581/2*f[5,5,3]+1953/4*f[7,3,3]-615/8*f[3,7,3]+3581/2*f[5,3,5]+625*f[3,5,5]-615/8*f[3,3,7]+655934583/44800*f[13], 1507/8820*Pi^6*zeta[7]-20249/1680*Pi^4*zeta[9]-84953/64*Pi^2*zeta[11]+625/2*zeta[5]^2*zeta[3]-2331/10*zeta[5]*zeta[5,3]-615/16*zeta[3]^2*zeta[7]+655934583/44800*zeta[13]-4521/112*zeta[7,3,3]+2547/1400*zeta[5,5,3], 863.8855479687435999129536989695703587240993182284536157943590559178843101990523077981790911759347813, -1]:
PeriodNonPhi4[8,426]:=[[{0, 4}, {0, 6}, {0, 7}, {4, 7}, {2, 4}, {6, 7}, {1, 2}, {1, 6}, {2, 3}, {1, 8}, {7, 8}, {3, 8}, {3, 5}, {5, 7}, {5, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 600*f[5,5]+105/2*f[7,3]+29869/32*f[11]-120*f[5,3,3]+680*f[5,7]-1750*f[7,5]+4640/9*f[9,3]+105/2*f[3,7]+8060/9*f[3,9]+960*f[3,3,3,3]-60*f[3,3,5]-60*f[3,5,3]-720*f[3,3,3]-4730/3*f[9]+720*f[5,3]+720*f[3,5]-86155/10216206*Pi^12, -2/63*Pi^6*zeta[5]+2/5*Pi^4*zeta[7]+90*Pi^2*zeta[9]-30*zeta[3]^2*zeta[5]-39880/9*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+2840*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+80*zeta[3]^4-120*zeta[3]^3+300*zeta[5]^2+720*zeta[3]*zeta[5]+105/2*zeta[3]*zeta[7]-86155/10216206*Pi^12-4730/3*zeta[9]+29869/32*zeta[11]+12*zeta[5,3,3]-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 1962.488266671808648391701743115580280667193006381311889045732934774186577966383202269982051739892707, 0]:
PeriodNonPhi4[8,427]:=[[{0, 2}, {2, 5}, {2, 7}, {5, 7}, {5, 8}, {7, 8}, {0, 6}, {6, 7}, {6, 8}, {0, 3}, {1, 6}, {3, 8}, {3, 4}, {1, 7}, {1, 4}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 217/2*f[3,7,3]+397*f[5,3,5]+630*f[3,5,5]+217/2*f[3,3,7]-456609/400*f[13]+397*f[5,5,3]+315/2*f[7,3,3], 2/135*Pi^6*zeta[7]+8/3*Pi^4*zeta[9]+1529/8*Pi^2*zeta[11]+315*zeta[5]^2*zeta[3]+233/5*zeta[5]*zeta[5,3]+217/4*zeta[3]^2*zeta[7]-456609/400*zeta[13]-7/2*zeta[7,3,3]+338/25*zeta[5,5,3], 1508.235108680625828260869140619089826452277853327648982017518914869003732359330646410606374168847374, -1]:
PeriodNonPhi4[8,428]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {3, 4}, {3, 7}, {3, 6}, {4, 5}, {5, 8}, {5, 7}, {2, 5}, {6, 8}, {2, 8}, {2, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -36484589/5600*f[13]+23*f[5,5,3]+1241/2*f[7,3,3]-158*f[3,7,3]+23*f[5,3,5]+1010*f[3,5,5]-158*f[3,3,7], 173/735*Pi^6*zeta[7]+1025/84*Pi^4*zeta[9]+8767/16*Pi^2*zeta[11]+505*zeta[5]^2*zeta[3]+987/5*zeta[5]*zeta[5,3]-79*zeta[3]^2*zeta[7]-36484589/5600*zeta[13]-1557/28*zeta[7,3,3]+37173/350*zeta[5,5,3], 859.2101919938945445257537724522274123702374741098410407817754035205929860286395253768687343452301667, -1]:
PeriodNonPhi4[8,429]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {3, 4}, {3, 7}, {4, 5}, {5, 7}, {5, 8}, {6, 7}, {2, 3}, {2, 6}, {2, 8}, {5, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1485/4*f[3,7,3]+90*f[5,3,5]+180*f[3,5,5]+1485/4*f[3,3,7]-19951893/4480*f[13]+90*f[5,5,3]-1341/2*f[7,3,3], -463/1470*Pi^6*zeta[7]-183/280*Pi^4*zeta[9]+17919/32*Pi^2*zeta[11]+90*zeta[5]^2*zeta[3]+18*zeta[5]*zeta[5,3]+1485/8*zeta[3]^2*zeta[7]-19951893/4480*zeta[13]+4167/56*zeta[7,3,3]-11997/140*zeta[5,5,3], 1093.654894720872771560743233352549034577687262693651999612119255303183839615257737913813825648666808, -1]:
PeriodNonPhi4[8,430]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {4, 5}, {4, 6}, {5, 7}, {5, 8}, {2, 5}, {6, 7}, {3, 7}, {2, 3}, {2, 8}, {3, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 11648/9*f2[1,1,3,3,5]-70784/45*f2[1,1,3,5,3]-55552/45*f2[1,1,5,3,3]+30464/27*f2[1,3,3,3,3]-695702319811360/25460721693*f2[1,1,11]-426272/1377*f2[1,3,9]+3968/135*f2[1,5,7]-4840256/3213*f2[1,7,5]+360696320/59211*f2[1,9,3]+13888/38475*Pi^8*f2[1,1,3]-1235473942286999381217594244061/52138009300870281044442186000000*f2[1]*Pi^12-7859/84000*Pi^8*f[5]-793/95040*Pi^10*f[3]+1188413400931891638247409612158044669111842083/1265214889389001501817610721776413798400*f[13]+102921/128*f[3,3,7]-11235/16*f[3,5,5]-62895/128*f[3,7,3]-723/64*f[5,3,5]-117795/64*f[5,5,3]-358119/1088*f[7,3,3], 1104445091266625280/120811803602863123*zeta[[-1, 5],1,1,3,3]-2405913620993789282437190751573143296/8825438681563905565134003360605565*zeta[[-1, 9],1,3]-6736978330973548495001395544412916864/37066842462568403373562814114543373*zeta[[-1, 7],3,3]+6353708892728745567985908701890531712/61778070770947338955938023524238955*zeta[[-1, 5],5,3]-26928425688740398552061424457552235648/20592690256982446318646007841412985*zeta[[-1, 7],1,5]-308318943007384450560/120811803602863123*zeta[[-1, 9],1,1,1,1]+304184397794641747200/845682625220041861*zeta[[-1, 7],3,1,1,1]-90841864817118253824/845682625220041861*zeta[[-1, 5],5,1,1,1]+232497623664201870720/845682625220041861*zeta[[-1, 7],1,3,1,1]-165701871492418176/11584693496164957*zeta[[-1, 5],3,3,1,1]+11568497729502306816/120811803602863123*zeta[[-1, 5],1,5,1,1]+230875386480470784/120811803602863123*zeta[[-1, 3],3,3,3,1]-2632433812286684400000/5919778376540293027*zeta[[-1, 7],1,1,1,3]+199320822196447478400/5919778376540293027*zeta[[-1, 5],3,1,1,3]+29464074959789993472/845682625220041861*zeta[[-1, 5],1,3,1,3]+18112406306826246852257627227440904832/196120859590309012558533408013457*zeta[[-1, 11],1,1]-9142123664129572411830026099351772704/1765087736312781113026800672121113*zeta[[-1, 9],3,1]+861905941480779896966147570664278336/1211334720998967430508588696553705*zeta[[-1, 7],5,1]+19294630136625933088/4228413126100209305*Pi^2*zeta[[-1, 5],1]*zeta[[-1, 5]]+9984/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]*zeta[[-1, 1]]-1664/17*zeta[[-1, 3],3,1]*zeta[[-1, 5]]*zeta[[-1, 1]]+1588468246234084/45837686320461*Pi^4*zeta[[-1, 7],1]*zeta[[-1, 1]]-1642991683043044/687565294806915*Pi^4*zeta[[-1, 5],3]*zeta[[-1, 1]]-1065618776320/472877529*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]^2+67339258112/472877529*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]^2-42796975981489835890965126402840896/567695760673281104032253758321551*Pi^2*zeta[[-1, 5],3]*zeta[[-1, 3]]+212460823209967813085463653833835200/189231920224427034677417919440517*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7],1]-30720/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]*zeta[[-1, 1]]+2048/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]*zeta[[-1, 1]]-550972776343040/565897361981*zeta[[-1, 7],1,1]*zeta[[-1, 3]]*zeta[[-1, 1]]+148966776999424/1697692085943*zeta[[-1, 5],3,1]*zeta[[-1, 3]]*zeta[[-1, 1]]+353461924292608/1697692085943*zeta[[-1, 5],1,3]*zeta[[-1, 3]]*zeta[[-1, 1]]+105121568410839296/383920938863967*Pi^2*zeta[[-1, 9],1]*zeta[[-1, 1]]-26280392102709824/2687446572047769*Pi^2*zeta[[-1, 7],3]*zeta[[-1, 1]]-1984/12825*Pi^8*zeta[[-1, 3],1]*zeta[[-1, 1]]-91264/57*zeta[[-1, 3],1,1]*zeta[[-1, 3]]*zeta[[-1, 5]]+2449063678060/15279228773487*Pi^6*zeta[[-1, 5],1]*zeta[[-1, 1]]-58524015429632/565897361981*zeta[[-1, 5],1]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+1450525288585303650310272/195094753225137557123395*Pi^4*zeta[[-1, 5],1]*zeta[[-1, 3]]+201591373228/319192332075*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]^2-180070691842528/962591412729681*Pi^6*zeta[[-1, 3]]^2*zeta[[-1, 1]]+54302891693/10079757855*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]^2-137052860750915387584/685298875872181095*Pi^2*zeta[[-1, 5]]^2*zeta[[-1, 1]]+268750436192/472877529*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]^2+9389591186740921422744505234013016704/48254139657228893842741569457331835*Pi^2*zeta[[-1, 3]]^2*zeta[[-1, 5]]+81843232016/3359919285*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]^2+17826222491774573349568/978689171616033375*zeta[[-1, 7]]*zeta[[-1, 5]]*zeta[[-1, 1]]+3093336603952/57118627845*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]^2+63385133368900358280992/4110494520787340175*zeta[[-1, 9]]*zeta[[-1, 3]]*zeta[[-1, 1]]-3171849/30464*zeta[7,3,3]+9190953/380800*zeta[5,5,3]-793/95040*Pi^10*zeta[3]-7859/84000*Pi^8*zeta[5]-147/2*zeta[5]^2*zeta[3]+1057283/2399040*Pi^6*zeta[7]+102921/256*zeta[3]^2*zeta[7]-11738311/456960*Pi^4*zeta[9]-51844837/17408*Pi^2*zeta[11]+2961/32*zeta[3]*zeta[7,3]-44217/320*zeta[5]*zeta[5,3]-2763686977391950352/58443050058587775*Pi^4*zeta[[-1, 5]]*zeta[[-1, 3]]*zeta[[-1, 1]]-74592844697076764416/169309134039009447*Pi^2*zeta[[-1, 7]]*zeta[[-1, 3]]*zeta[[-1, 1]]+91264/57*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-1235473942286999381217594244061/52138009300870281044442186000000*zeta[[-1, 1]]*Pi^12+101206579864878429719400810368/805936425573043248476744745*Pi^4*zeta[[-1, 3]]^3+37300205676084156165071705041574898897595395402899788843/24196088581845468567664641124571838193886293339995578100*Pi^10*zeta[[-1, 3]]+11624616625546976/45837686320461*zeta[[-1, 3]]^4*zeta[[-1, 1]]+62868917885687799290114746916434251774698750442367973/3323849217148541400360589728744637216158011062710000*Pi^8*zeta[[-1, 5]]+58486523440937039973196796236094157253545746176/1031244964190669628146650103113886952491925*zeta[[-1, 5]]^2*zeta[[-1, 3]]+116577264426117022795339042788396206244989372416/2203607660323220363302841799285463698482745*zeta[[-1, 3]]^2*zeta[[-1, 7]]+3268625382830457619098540864783299211854155816457/16198095600139090645032113687839362651842159175*Pi^6*zeta[[-1, 7]]+1984/12825*Pi^8*zeta[[-1, 3],1,1]+1363501209666559216261589988295916329206008882124334/758665906169779857762218385991659944611790924625*Pi^4*zeta[[-1, 9]]-347851159905680/25460721693*zeta[[-1, 11]]*zeta[[-1, 1]]^2+1832472639274826842738827866519426569752536203056/135930862548232555923611437616665993952951305*Pi^2*zeta[[-1, 11]]-2176/27*zeta[[-1, 3],1]*zeta[[-1, 3]]^3+94044045237504/565897361981*zeta[[-1, 5],1]^2*zeta[[-1, 1]]-28761590918401700/1087306232425768107*Pi^6*zeta[[-1, 5],1,1]-70595716324985531457474560/46278290299916350759503*zeta[[-1, 5],1,1]*zeta[[-1, 3]]^2-1920/17*zeta[[-1, 3],3,1]*zeta[[-1, 3]]^2-6626670547599751680/120811803602863123*zeta[[-1, 5],1,1]*zeta[[-1, 5],1]-6940703157602688274688/53278005388862637243*zeta[[-1, 7]]*zeta[[-1, 5],1]+30720/19*zeta[[-1, 7],1]*zeta[[-1, 3],1,1]-2048/19*zeta[[-1, 5],3]*zeta[[-1, 3],1,1]-9984/17*zeta[[-1, 5],1,1,1]*zeta[[-1, 5]]+1664/17*zeta[[-1, 3],3,1,1]*zeta[[-1, 5]]+12484731235515811496822533387786615405856/3521350033943998320488467340881620435*zeta[[-1, 5],3]*zeta[[-1, 5]]-58785766529056962156595181402335822373344/1173783344647999440162822446960540145*zeta[[-1, 5]]*zeta[[-1, 7],1]+285312897468497172020/2290954231721093401449*Pi^4*zeta[[-1, 5],3,1]+43538441001222516968/327279175960156200207*Pi^4*zeta[[-1, 5],1,3]-1266488691630181752100/763651410573697800483*Pi^4*zeta[[-1, 7],1,1]+60896/459*zeta[[-1, 9]]*zeta[[-1, 3],1]+159488/1073*zeta[[-1, 3],3,3,1]*zeta[[-1, 3]]+1757157360295428703975424/907417456861104916853*zeta[[-1, 5],1,1,3]*zeta[[-1, 3]]-840872335618418880958464/907417456861104916853*zeta[[-1, 5],1,3,1]*zeta[[-1, 3]]-3681575933279065394516480/6351922198027734417971*zeta[[-1, 5],3,1,1]*zeta[[-1, 3]]+54840171846517771114099200/6351922198027734417971*zeta[[-1, 7],1,1,1]*zeta[[-1, 3]]+387011715788511229769366996433955177197382912/314801094331888623328977399897923385497535*zeta[[-1, 7],3]*zeta[[-1, 3]]-2453082800652072354520110115632451247764096/19292829216883533941838413917872365355*zeta[[-1, 3]]*zeta[[-1, 9],1]+11612216159499828864556781760/49111055630280795360415619*Pi^2*zeta[[-1, 9],1,1]-11877274063841889264229863200/343777389411965567522909333*Pi^2*zeta[[-1, 7],3,1]-8655499663913377064343851760/343777389411965567522909333*Pi^2*zeta[[-1, 7],1,3]+3589688009586772819236267104/343777389411965567522909333*Pi^2*zeta[[-1, 5],5,1]+8065196726205779080317158288/3093996504707690107706183997*Pi^2*zeta[[-1, 5],3,3]+26732079360/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]^2-3767657600/8296097*zeta[[-1, 7],3,1]*zeta[[-1, 1]]^2-2793672000/8296097*zeta[[-1, 7],1,3]*zeta[[-1, 1]]^2+1125176192/8296097*zeta[[-1, 5],5,1]*zeta[[-1, 1]]^2+2260728512/74664873*zeta[[-1, 5],3,3]*zeta[[-1, 1]]^2+65377752545280/80842480283*zeta[[-1, 9],1,1,1]*zeta[[-1, 1]]-22690274810880/80842480283*zeta[[-1, 7],3,1,1]*zeta[[-1, 1]]-106642442680320/565897361981*zeta[[-1, 7],1,3,1]*zeta[[-1, 1]]-114417238116480/565897361981*zeta[[-1, 7],1,1,3]*zeta[[-1, 1]]+8142142030848/80842480283*zeta[[-1, 5],5,1,1]*zeta[[-1, 1]]+7109496178688/565897361981*zeta[[-1, 5],3,3,1]*zeta[[-1, 1]]-5296258035840/565897361981*zeta[[-1, 5],3,1,3]*zeta[[-1, 1]]-31348015079168/565897361981*zeta[[-1, 5],1,3,3]*zeta[[-1, 1]]-315886614710000381888/26865977260047975*zeta[[-1, 11],1]*zeta[[-1, 1]]-10666456671859408352/16119586356028785*zeta[[-1, 9],3]*zeta[[-1, 1]]+122793756239233648192/402989658900719625*zeta[[-1, 7],5]*zeta[[-1, 1]]+1188413400931891638247409612158044669111842083/1265214889389001501817610721776413798400*zeta[13], 652.1316118393033451206397031717885157298263669280843612993999227779736414414159874651303784037167452, -z[2]]:
PeriodNonPhi4[8,431]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {6, 8}, {4, 6}, {3, 4}, {3, 7}, {5, 7}, {1, 3}, {5, 8}, {1, 8}, {1, 2}, {2, 8}, {2, 5}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -1065/4*f[3,7,3]+810*f[5,3,5]+810*f[3,5,5]+627/4*f[3,3,7]+1387014353/67200*f[13]-702*f[5,5,3]+633/2*f[7,3,3]-793/291060*Pi^10*f[3]-29/375*Pi^8*f[5], -793/291060*Pi^10*zeta[3]-29/375*Pi^8*zeta[5]+149/490*Pi^6*zeta[7]-4257/280*Pi^4*zeta[9]-59103/32*Pi^2*zeta[11]+423/14*zeta[3]*zeta[7,3]+6939/14*zeta[5]^2*zeta[3]+627/8*zeta[3]^2*zeta[7]+1387014353/67200*zeta[13]-4023/56*zeta[7,3,3]+18009/700*zeta[5,5,3], 903.1361963474187183710477456877743701325308039279228625593098803168753353504267064402557233452917999, -1]:
PeriodNonPhi4[8,432]:=[[{1, 2}, {1, 5}, {1, 8}, {2, 8}, {2, 6}, {5, 8}, {6, 8}, {0, 8}, {4, 5}, {4, 6}, {6, 7}, {3, 4}, {0, 3}, {0, 7}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -280*f[7,5]-280*f[5,7]+1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9]-280*zeta[5]*zeta[7], 921.3429757385047453565802223557702597517229761084626491741354101906222027768862975594269273117126243, 0]:
PeriodNonPhi4[8,433]:=[[{0, 5}, {0, 7}, {0, 8}, {5, 7}, {5, 8}, {4, 5}, {1, 4}, {1, 8}, {1, 6}, {2, 4}, {6, 7}, {3, 7}, {2, 3}, {2, 8}, {3, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -1918304053502469087963404650153489/51038766271443599285755196578500000*Pi^12-46592/9*f2[1,3,3,5]+283136/45*f2[1,3,5,3]+222208/45*f2[1,5,3,3]+2782809279245440/25460721693*f2[1,11]-55552/38475*f2[1,3]*Pi^8-602*f[3,5,3]+820*f[5,3,3]+119809/72*f[3,9]+12405/16*f[5,7]+1075901/272*f[7,5]-2287768/129*f[9,3]-1956*f[3,3,3,3]-420*f[3,7]+400*f[5,5]-420*f[7,3]+696741/20*f[11]+262*f[3,3,5]-116/2625*Pi^8*f[3], -365056/57*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]+8524950210560/472877529*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-538714064896/472877529*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]-376176180950016/565897361981*zeta[[-1, 5],1]^2-1612730985824/319192332075*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]-2150003489536/472877529*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+11054747909567801408/58443050058587775*Pi^4*zeta[[-1, 3]]*zeta[[-1, 5]]-434423133544/10079757855*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]+298371378788307057664/169309134039009447*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7]]-654745856128/3359919285*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]-24746692831616/57118627845*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]-467638492401152/565897361981*zeta[[-1, 3]]^4+1523131511/136382670*Pi^4*zeta[3]*zeta[5]-15231315110/4546089*Pi^2*zeta[3]*zeta[7]-261511010181120/80842480283*zeta[[-1, 9],1,1,1]+90761099243520/80842480283*zeta[[-1, 7],3,1,1]-32568568123392/80842480283*zeta[[-1, 5],5,1,1]+426569770721280/565897361981*zeta[[-1, 7],1,3,1]-28437984714752/565897361981*zeta[[-1, 5],3,3,1]+457668952465920/565897361981*zeta[[-1, 7],1,1,3]+21185032143360/565897361981*zeta[[-1, 5],3,1,3]+125392060316672/565897361981*zeta[[-1, 5],1,3,3]-370224334365817420575616/35066070541531506925*zeta[[-1, 11],1]+2596974847959548663296/21039642324918904155*zeta[[-1, 9],3]-4165275608178438982656/10313550159273972625*zeta[[-1, 7],5]-2286/5*zeta[5,3,3]-116/2625*Pi^8*zeta[3]+864/5*zeta[3]*zeta[5,3]+127/105*Pi^6*zeta[5]+131*zeta[3]^2*zeta[5]-381/25*Pi^4*zeta[7]-3429*Pi^2*zeta[9]-420*zeta[3]*zeta[7]+200*zeta[5]^2+1523131511/318226230*Pi^6*zeta[3]^2-10661920577/9092178*Pi^2*zeta[5]^2-87439097197/24245808*zeta[5]*zeta[7]+153854016485/6418008*zeta[3]*zeta[9]-1523131511/45460890*Pi^4*zeta[5,3]-1523131511/1515363*Pi^2*zeta[7,3]-1132072009/4546089*zeta[3]^4-9796254712240/15279228773487*Pi^6*zeta[[-1, 5],1]+234096061718528/565897361981*zeta[[-1, 5],1]*zeta[[-1, 3]]^2-39936/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]+6656/17*zeta[[-1, 3],3,1]*zeta[[-1, 5]]+6571966732172176/687565294806915*Pi^4*zeta[[-1, 5],3]+122880/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]-8192/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]-6353872984936336/45837686320461*Pi^4*zeta[[-1, 7],1]+2203891105372160/565897361981*zeta[[-1, 7],1,1]*zeta[[-1, 3]]-595867107997696/1697692085943*zeta[[-1, 5],3,1]*zeta[[-1, 3]]-1413847697170432/1697692085943*zeta[[-1, 5],1,3]*zeta[[-1, 3]]+105121568410839296/2687446572047769*Pi^2*zeta[[-1, 7],3]-420486273643357184/383920938863967*Pi^2*zeta[[-1, 9],1]-213856634880/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]+30141260800/8296097*zeta[[-1, 7],3,1]*zeta[[-1, 1]]+22349376000/8296097*zeta[[-1, 7],1,3]*zeta[[-1, 1]]-9001409536/8296097*zeta[[-1, 5],5,1]*zeta[[-1, 1]]-18085828096/74664873*zeta[[-1, 5],3,3]*zeta[[-1, 1]]+7936/12825*Pi^8*zeta[[-1, 3],1]+720282767370112/962591412729681*Pi^6*zeta[[-1, 3]]^2+548211443003661550336/685298875872181095*Pi^2*zeta[[-1, 5]]^2+363568807553419829328128/75141579731853229125*zeta[[-1, 5]]*zeta[[-1, 7]]+486236794827091834275328/35066070541531506925*zeta[[-1, 3]]*zeta[[-1, 9]]+2782809279245440/25460721693*zeta[[-1, 11]]*zeta[[-1, 1]]-1918304053502469087963404650153489/51038766271443599285755196578500000*Pi^12+696741/20*zeta[11]+326807216749/36368712*zeta[9,3]+3046263022/1515363*zeta[6,4,1,1], 868.9797935260465499936378825181425790060191716697055880822427730731687311884519358707260622533680146, 0]:
PeriodNonPhi4[8,434]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {3, 4}, {1, 4}, {1, 8}, {1, 5}, {5, 7}, {5, 8}, {6, 7}, {2, 4}, {2, 6}, {2, 8}, {5, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 192*f[3,3,3]-4730/9*f[9]+240*f[5,3]+240*f[3,5]+312*f[3,5,3]+312*f[3,3,5]-1000*f[5,5]+224*f[7,3]-768979/24*f[11]-1848*f[5,3,3]+189*f[5,7]+189*f[7,5]+2801/3*f[9,3]+224*f[3,7]+2801/3*f[3,9]+1152*f[3,3,3,3], -8/7*Pi^6*zeta[5]+72/5*Pi^4*zeta[7]+3240*Pi^2*zeta[9]+156*zeta[3]^2*zeta[5]+2801/3*zeta[3]*zeta[9]+189*zeta[5]*zeta[7]+48*zeta[3]^4+32*zeta[3]^3-500*zeta[5]^2+240*zeta[3]*zeta[5]+224*zeta[3]*zeta[7]-4730/9*zeta[9]-768979/24*zeta[11]+432*zeta[5,3,3], 1478.712914246010047793762787869806255322159365814076367150835134403087107862013992204210301510501245, 0]:
PeriodNonPhi4[8,435]:=[[{2, 3}, {3, 5}, {3, 8}, {5, 8}, {5, 7}, {7, 8}, {0, 8}, {6, 8}, {0, 6}, {0, 4}, {4, 7}, {6, 7}, {1, 6}, {1, 7}, {1, 2}, {2, 4}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -1001876978633796643020640038842239/51038766271443599285755196578500000*Pi^12-46592/9*f2[1,3,3,5]+283136/45*f2[1,3,5,3]+222208/45*f2[1,5,3,3]+2782809279245440/25460721693*f2[1,11]-55552/38475*f2[1,3]*Pi^8-232/2625*Pi^8*f[3]+1948647/272*f[7,5]-30223921/1548*f[9,3]-2244*f[3,3,3,3]+720*f[3,5]+720*f[5,3]-4730/3*f[9]-72*f[3,3,3]+399/4*f[3,7]+100*f[5,5]+399/4*f[7,3]+64909933/960*f[11]+160*f[3,3,5]-1568*f[3,5,3]+1060*f[5,3,3]+122671/72*f[3,9]-13821/16*f[5,7], -365056/57*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]+8524950210560/472877529*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-538714064896/472877529*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]-376176180950016/565897361981*zeta[[-1, 5],1]^2-1612730985824/319192332075*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]-2150003489536/472877529*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+11054747909567801408/58443050058587775*Pi^4*zeta[[-1, 3]]*zeta[[-1, 5]]-434423133544/10079757855*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]+298371378788307057664/169309134039009447*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7]]-654745856128/3359919285*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]-24746692831616/57118627845*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]-467638492401152/565897361981*zeta[[-1, 3]]^4+794955979/45460890*Pi^4*zeta[3]*zeta[5]-7949559790/1515363*Pi^2*zeta[3]*zeta[7]-261511010181120/80842480283*zeta[[-1, 9],1,1,1]+90761099243520/80842480283*zeta[[-1, 7],3,1,1]-32568568123392/80842480283*zeta[[-1, 5],5,1,1]+426569770721280/565897361981*zeta[[-1, 7],1,3,1]-28437984714752/565897361981*zeta[[-1, 5],3,3,1]+457668952465920/565897361981*zeta[[-1, 7],1,1,3]+21185032143360/565897361981*zeta[[-1, 5],3,1,3]+125392060316672/565897361981*zeta[[-1, 5],1,3,3]-370224334365817420575616/35066070541531506925*zeta[[-1, 11],1]+2596974847959548663296/21039642324918904155*zeta[[-1, 9],3]-4165275608178438982656/10313550159273972625*zeta[[-1, 7],5]-4356/5*zeta[5,3,3]-232/2625*Pi^8*zeta[3]+1728/5*zeta[3]*zeta[5,3]+242/105*Pi^6*zeta[5]+80*zeta[3]^2*zeta[5]-726/25*Pi^4*zeta[7]-6534*Pi^2*zeta[9]+720*zeta[3]*zeta[5]+399/4*zeta[3]*zeta[7]+50*zeta[5]^2-12*zeta[3]^3+794955979/106075410*Pi^6*zeta[3]^2-5564691853/3030726*Pi^2*zeta[5]^2-78853976353/8081936*zeta[5]*zeta[7]+78370785449/2139336*zeta[3]*zeta[9]-794955979/15153630*Pi^4*zeta[5,3]-794955979/505121*Pi^2*zeta[7,3]-539164430/1515363*zeta[3]^4-9796254712240/15279228773487*Pi^6*zeta[[-1, 5],1]+234096061718528/565897361981*zeta[[-1, 5],1]*zeta[[-1, 3]]^2-39936/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]+6656/17*zeta[[-1, 3],3,1]*zeta[[-1, 5]]+6571966732172176/687565294806915*Pi^4*zeta[[-1, 5],3]+122880/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]-8192/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]-6353872984936336/45837686320461*Pi^4*zeta[[-1, 7],1]+2203891105372160/565897361981*zeta[[-1, 7],1,1]*zeta[[-1, 3]]-595867107997696/1697692085943*zeta[[-1, 5],3,1]*zeta[[-1, 3]]-1413847697170432/1697692085943*zeta[[-1, 5],1,3]*zeta[[-1, 3]]+105121568410839296/2687446572047769*Pi^2*zeta[[-1, 7],3]-420486273643357184/383920938863967*Pi^2*zeta[[-1, 9],1]-213856634880/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]+30141260800/8296097*zeta[[-1, 7],3,1]*zeta[[-1, 1]]+22349376000/8296097*zeta[[-1, 7],1,3]*zeta[[-1, 1]]-9001409536/8296097*zeta[[-1, 5],5,1]*zeta[[-1, 1]]-18085828096/74664873*zeta[[-1, 5],3,3]*zeta[[-1, 1]]+7936/12825*Pi^8*zeta[[-1, 3],1]+720282767370112/962591412729681*Pi^6*zeta[[-1, 3]]^2+548211443003661550336/685298875872181095*Pi^2*zeta[[-1, 5]]^2+363568807553419829328128/75141579731853229125*zeta[[-1, 5]]*zeta[[-1, 7]]+486236794827091834275328/35066070541531506925*zeta[[-1, 3]]*zeta[[-1, 9]]+2782809279245440/25460721693*zeta[[-1, 11]]*zeta[[-1, 1]]-1001876978633796643020640038842239/51038766271443599285755196578500000*Pi^12-4730/3*zeta[9]+64909933/960*zeta[11]+55487204125/4040968*zeta[9,3]+1589911958/505121*zeta[6,4,1,1], 1781.440435282846172064645339068418172766505390194592437386460143452774757033396048343613873816374245, 0]:
PeriodNonPhi4[8,436]:=[[{3, 5}, {3, 6}, {3, 7}, {5, 7}, {6, 7}, {0, 7}, {0, 2}, {0, 8}, {2, 8}, {2, 4}, {5, 8}, {6, 8}, {1, 6}, {1, 8}, {1, 4}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 5817209/2400*f[13]+418*f[5,5,3]+1029*f[7,3,3]-49*f[3,7,3]+418*f[5,3,5]+660*f[3,5,5]-49*f[3,3,7], 44/135*Pi^6*zeta[7]+22/5*Pi^4*zeta[9]-1089/4*Pi^2*zeta[11]+330*zeta[5]^2*zeta[3]+242/5*zeta[5]*zeta[5,3]-49/2*zeta[3]^2*zeta[7]+5817209/2400*zeta[13]-77*zeta[7,3,3]+2552/25*zeta[5,5,3], 873.9514034849341957627198002639135936478493944569775055556217936298365780270488027479816001771348838, -1]:
PeriodNonPhi4[8,437]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {2, 4}, {2, 8}, {2, 5}, {5, 7}, {5, 8}, {6, 8}, {3, 4}, {6, 7}, {3, 7}, {3, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 108*f[3,5,3]+108*f[3,3,5]-1323/4*f[7,3]-2897133/320*f[11]-540*f[5,3,3]+165*f[5,7]+165*f[7,5]+7667/12*f[9,3]-1323/4*f[3,7]+7667/12*f[3,9]+1152*f[3,3,3,3], -12/35*Pi^6*zeta[5]+108/25*Pi^4*zeta[7]+972*Pi^2*zeta[9]+54*zeta[3]^2*zeta[5]+7667/12*zeta[3]*zeta[9]+165*zeta[5]*zeta[7]+48*zeta[3]^4-1323/4*zeta[3]*zeta[7]-2897133/320*zeta[11]+648/5*zeta[5,3,3], 1359.443029320723507510152344544449463324053294473190403201972393033105498132767927705926675202280860, 0]:
PeriodNonPhi4[8,438]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {2, 4}, {2, 8}, {4, 5}, {5, 7}, {5, 8}, {6, 8}, {2, 3}, {6, 7}, {3, 7}, {3, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -4847587/300*f[13]-292*f[5,5,3]-1074*f[7,3,3]+270*f[3,7,3]-292*f[5,3,5]+800*f[3,5,5]+270*f[3,3,7], -128/315*Pi^6*zeta[7]+10*Pi^4*zeta[9]+1617*Pi^2*zeta[11]+400*zeta[5]^2*zeta[3]+1092/5*zeta[5]*zeta[5,3]+135*zeta[3]^2*zeta[7]-4847587/300*zeta[13]+96*zeta[7,3,3]-1788/25*zeta[5,5,3], 1110.775269681505092680842499107047731632318454011272395012366913524295843397361378151888591842605262, -1]:
PeriodNonPhi4[8,439]:=[[{1, 3}, {1, 6}, {1, 8}, {3, 8}, {3, 4}, {6, 8}, {0, 4}, {0, 6}, {6, 7}, {0, 2}, {7, 8}, {2, 7}, {2, 5}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -31854877/16800*f[13]+138*f[5,5,3]-242*f[7,3,3]-108*f[3,7,3]+138*f[5,3,5]+410*f[3,5,5]-108*f[3,3,7], -268/6615*Pi^6*zeta[7]+59/21*Pi^4*zeta[9]+1243/4*Pi^2*zeta[11]+205*zeta[5]^2*zeta[3]+272/5*zeta[5]*zeta[5,3]-54*zeta[3]^2*zeta[7]-31854877/16800*zeta[13]+67/7*zeta[7,3,3]-106/175*zeta[5,5,3], 1595.493459679953486986609663351103430664503006753005311100423791303270240081647960211113199052493760, -1]:
PeriodNonPhi4[8,440]:=[[{0, 4}, {0, 6}, {0, 8}, {4, 6}, {4, 7}, {6, 7}, {5, 6}, {5, 8}, {2, 5}, {3, 5}, {2, 7}, {1, 7}, {1, 3}, {1, 8}, {2, 8}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 400*f[5,5]-420*f[7,3]-1394619/20*f[11]-1100*f[5,3,3]+20175/8*f[5,7]+2755/8*f[7,5]-1573/9*f[9,3]-420*f[3,7]-3154/3*f[3,9]+864*f[3,3,3,3]-1610*f[3,3,5]+982*f[3,5,3]+116/875*Pi^8*f[3]-123742009/15324309000*Pi^12, -779/315*Pi^6*zeta[5]+779/25*Pi^4*zeta[7]+7011*Pi^2*zeta[9]-2592/5*zeta[3]*zeta[5,3]-805*zeta[3]^2*zeta[5]-182593/27*zeta[3]*zeta[9]-386/315*Pi^6*zeta[3]^2+2702/9*Pi^2*zeta[5]^2+386/45*Pi^4*zeta[5,3]+109261/24*zeta[5]*zeta[7]+772/3*Pi^2*zeta[7,3]+710/9*zeta[3]^4+200*zeta[5]^2-420*zeta[3]*zeta[7]-123742009/15324309000*Pi^12-1394619/20*zeta[11]+4674/5*zeta[5,3,3]-19342/9*zeta[9,3]-1544/3*zeta[6,4,1,1]+116/875*Pi^8*zeta[3]+7720/9*Pi^2*zeta[3]*zeta[7]-386/135*Pi^4*zeta[3]*zeta[5], 916.3115984256698105823455710572686706189664852276881973250930733001786009094638375646676035243929982, 0]:
PeriodNonPhi4[8,441]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 6}, {1, 7}, {6, 7}, {2, 6}, {7, 8}, {4, 7}, {5, 7}, {2, 4}, {2, 3}, {3, 5}, {3, 8}, {4, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1600*f[3,5,3]-992*f[3,3,5]-1880*f[5,5]+3039/2*f[7,3]-2327987/32*f[11]-728*f[5,3,3]-1791/4*f[5,7]+281/4*f[7,5]-1813/9*f[9,3]+1347/2*f[3,7]+855*f[3,9]-1152*f[3,3,3,3]+116/875*Pi^8*f[3]+1440*f[3,3,3]-7418/3*f[9]-2160*f[5,3]+3024*f[3,5]-232/875*Pi^8+249187/109459350*Pi^12+793/145530*Pi^10, 136/135*Pi^4*zeta[3]*zeta[5]-2720/9*Pi^2*zeta[3]*zeta[7]+984*zeta[5,3,3]+116/875*Pi^8*zeta[3]-2592/5*zeta[3]*zeta[5,3]-164/63*Pi^6*zeta[5]-496*zeta[3]^2*zeta[5]+164/5*Pi^4*zeta[7]+7380*Pi^2*zeta[9]+3024*zeta[3]*zeta[5]+1347/2*zeta[3]*zeta[7]+5184/5*zeta[5,3]-423/7*zeta[7,3]-7849/7*zeta[5]^2+240*zeta[3]^3+136/315*Pi^6*zeta[3]^2-952/9*Pi^2*zeta[5]^2-11965/12*zeta[5]*zeta[7]+77417/27*zeta[3]*zeta[9]-136/45*Pi^4*zeta[5,3]-272/3*Pi^2*zeta[7,3]-568/9*zeta[3]^4-232/875*Pi^8+793/145530*Pi^10+249187/109459350*Pi^12-7418/3*zeta[9]-2327987/32*zeta[11]+7064/9*zeta[9,3]+544/3*zeta[6,4,1,1], 1273.947113118339244534730402290734394061322005203628369018840495325851074992060978574151141809970868, 0]:
PeriodNonPhi4[8,442]:=[[{2, 4}, {2, 6}, {2, 7}, {4, 7}, {4, 8}, {6, 7}, {7, 8}, {5, 7}, {0, 5}, {3, 5}, {0, 6}, {1, 6}, {1, 3}, {0, 8}, {1, 8}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -88855829/15324309000*Pi^12-116/2625*Pi^8*f[3]-504*f[3,5,3]+360*f[3,3,5]-1200*f[5,5]+252*f[7,3]+116167/12*f[11]-768*f[5,3,3]+4699/2*f[5,7]+690*f[7,5]-7696/9*f[9,3]+252*f[3,7]-6077/9*f[3,9]+768*f[3,3,3,3], 20/63*Pi^6*zeta[5]-4*Pi^4*zeta[7]-900*Pi^2*zeta[9]+864/5*zeta[3]*zeta[5,3]+180*zeta[3]^2*zeta[5]-118106/27*zeta[3]*zeta[9]-50/63*Pi^6*zeta[3]^2+1750/9*Pi^2*zeta[5]^2+50/9*Pi^4*zeta[5,3]+22985/6*zeta[5]*zeta[7]+500/3*Pi^2*zeta[7,3]+538/9*zeta[3]^4-600*zeta[5]^2+252*zeta[3]*zeta[7]-88855829/15324309000*Pi^12+116167/12*zeta[11]-120*zeta[5,3,3]-12278/9*zeta[9,3]-1000/3*zeta[6,4,1,1]-116/2625*Pi^8*zeta[3]+5000/9*Pi^2*zeta[3]*zeta[7]-50/27*Pi^4*zeta[3]*zeta[5], 1058.151501686164260806778943645382778914432718805796494295509150869094776429226677585140220048068393, 0]:
PeriodNonPhi4[8,443]:=[[{2, 3}, {2, 7}, {2, 8}, {3, 8}, {3, 6}, {6, 7}, {1, 7}, {1, 8}, {1, 5}, {4, 7}, {5, 6}, {5, 8}, {0, 5}, {0, 8}, {0, 4}, {4, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 793/291060*Pi^10*f[3]-58/2625*Pi^8*f[5]-1593/8*f[3,7,3]+537*f[5,3,5]+1485*f[3,5,5]-4977/8*f[3,3,7]+311697839/44800*f[13]+105*f[5,5,3]+12699/4*f[7,3,3], 793/291060*Pi^10*zeta[3]-58/2625*Pi^8*zeta[5]+2623/2940*Pi^6*zeta[7]+17501/1680*Pi^4*zeta[9]-56287/64*Pi^2*zeta[11]-423/14*zeta[3]*zeta[7,3]+4563/7*zeta[5]^2*zeta[3]+948/5*zeta[5]*zeta[5,3]-4977/16*zeta[3]^2*zeta[7]+311697839/44800*zeta[13]-23607/112*zeta[7,3,3]+383001/1400*zeta[5,5,3], 641.3466996208366990680369537053461304570227885162204770580325857947593268016544605111353658231972142, -1]:
PeriodNonPhi4[8,444]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {3, 7}, {6, 7}, {7, 8}, {1, 6}, {1, 7}, {1, 5}, {2, 6}, {4, 7}, {2, 4}, {2, 5}, {4, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 793/145530*Pi^10*f[3]+116/875*Pi^8*f[5]+137/2*f[3,7,3]-1576*f[5,3,5]+1600*f[3,5,5]-1555/2*f[3,3,7]-2106422081/33600*f[13]+1016*f[5,5,3]+143*f[7,3,3], 793/145530*Pi^10*zeta[3]+116/875*Pi^8*zeta[5]-1543/6615*Pi^6*zeta[7]+8801/140*Pi^4*zeta[9]+90255/16*Pi^2*zeta[11]-423/7*zeta[3]*zeta[7,3]+4331/7*zeta[5]^2*zeta[3]+3176/5*zeta[5]*zeta[5,3]-1555/4*zeta[3]^2*zeta[7]-2106422081/33600*zeta[13]+1543/28*zeta[7,3,3]+57607/350*zeta[5,5,3], 1087.517950948632060796416486319092353266413212035237677477568715620252171962284057105717325696021028, -1]:
PeriodNonPhi4[8,445]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 8}, {4, 7}, {6, 7}, {7, 8}, {0, 6}, {0, 8}, {0, 5}, {2, 6}, {3, 8}, {2, 3}, {2, 7}, {3, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -170*f[3,7,3]+2176*f[5,3,5]-4300*f[3,5,5]+2368*f[3,3,7]-793/48510*Pi^10*f[3]-174/875*Pi^8*f[5]+137904899/1050*f[13]-1712*f[5,5,3]+2487*f[7,3,3], -793/48510*Pi^10*zeta[3]-174/875*Pi^8*zeta[5]+2078/1323*Pi^6*zeta[7]-22451/210*Pi^4*zeta[9]-95051/8*Pi^2*zeta[11]+1269/7*zeta[3]*zeta[7,3]-11243/7*zeta[5]^2*zeta[3]-6476/5*zeta[5]*zeta[5,3]+1184*zeta[3]^2*zeta[7]+137904899/1050*zeta[13]-5195/14*zeta[7,3,3]+5377/175*zeta[5,5,3], 923.0790596240495604027577138292691624497199985825058798285117234885433373231776355301070407891839216, -1]:
PeriodNonPhi4[8,446]:=[[{0, 2}, {0, 5}, {0, 8}, {2, 8}, {2, 7}, {5, 8}, {1, 8}, {3, 8}, {1, 3}, {3, 6}, {6, 7}, {5, 6}, {4, 5}, {1, 7}, {4, 6}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 153/4*f[3,7,3]+423*f[5,3,5]+210*f[3,5,5]+153/4*f[3,3,7]+74218657/67200*f[13]+423*f[5,5,3]-729/2*f[7,3,3], -179/1470*Pi^6*zeta[7]-505/168*Pi^4*zeta[9]-341/32*Pi^2*zeta[11]+105*zeta[5]^2*zeta[3]-213/5*zeta[5]*zeta[5,3]+153/8*zeta[3]^2*zeta[7]+74218657/67200*zeta[13]+1611/56*zeta[7,3,3]-30129/700*zeta[5,5,3], 749.8186229956812217736182060128660712173130131258009834868211701392831566066139841555241716217257988, -1]:
PeriodNonPhi4[8,447]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {3, 7}, {6, 7}, {7, 8}, {1, 6}, {1, 7}, {5, 7}, {1, 2}, {5, 8}, {4, 5}, {2, 6}, {2, 4}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -461160429/22400*f[13]-573*f[5,5,3]+787/2*f[7,3,3]-487/4*f[3,7,3]-573*f[5,3,5]+1710*f[3,5,5]-487/4*f[3,3,7], 229/1470*Pi^6*zeta[7]+4399/168*Pi^4*zeta[9]+59411/32*Pi^2*zeta[11]+855*zeta[5]^2*zeta[3]+2283/5*zeta[5]*zeta[5,3]-487/8*zeta[3]^2*zeta[7]-461160429/22400*zeta[13]-2061/56*zeta[7,3,3]+94839/700*zeta[5,5,3], 1483.853205610634561524682386383597860573228672216121724034359066752485581525408470396798645330744654, -1]:
PeriodNonPhi4[8,448]:=[[{0, 4}, {0, 6}, {0, 8}, {4, 8}, {4, 7}, {6, 7}, {7, 8}, {1, 6}, {1, 8}, {2, 6}, {2, 7}, {2, 5}, {1, 3}, {3, 8}, {3, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -4847587/300*f[13]-292*f[5,5,3]-1074*f[7,3,3]+270*f[3,7,3]-292*f[5,3,5]+800*f[3,5,5]+270*f[3,3,7], -128/315*Pi^6*zeta[7]+10*Pi^4*zeta[9]+1617*Pi^2*zeta[11]+400*zeta[5]^2*zeta[3]+1092/5*zeta[5]*zeta[5,3]+135*zeta[3]^2*zeta[7]-4847587/300*zeta[13]+96*zeta[7,3,3]-1788/25*zeta[5,5,3], 1110.775269681505092680842499107047731632318454011272395012366913524295843397361378151888591842605262, -1]:
PeriodNonPhi4[8,449]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 5}, {5, 8}, {4, 6}, {4, 7}, {6, 7}, {5, 7}, {3, 7}, {3, 8}, {2, 3}, {2, 8}, {2, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 113854613/10216206000*Pi^12-4395/4*f[5,7]+3549/2*f[7,5]-1080*f[9,3]+2367/2*f[3,9], 9573*zeta[3]*zeta[9]+9/5*Pi^6*zeta[3]^2-441*Pi^2*zeta[5]^2-63/5*Pi^4*zeta[5,3]-15459/4*zeta[5]*zeta[7]-378*Pi^2*zeta[7,3]-63*zeta[3]^4+113854613/10216206000*Pi^12+3193*zeta[9,3]+756*zeta[6,4,1,1]-1260*Pi^2*zeta[3]*zeta[7]+21/5*Pi^4*zeta[3]*zeta[5], 844.5125186033249391551602012080025663235677568424293073378251400712683200219181261845747194468507093, 0]:
PeriodNonPhi4[8,450]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {3, 7}, {6, 7}, {7, 8}, {1, 6}, {2, 6}, {1, 7}, {1, 4}, {4, 8}, {4, 5}, {2, 7}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -2400*f[5,5]+504*f[7,3]-686167/10*f[11]-2016*f[5,3,3]+280*f[5,7]+4915/2*f[7,5]-10267/9*f[9,3]+504*f[3,7]-2378/9*f[3,9]+768*f[3,3,3,3]+840*f[3,3,5]+1704*f[3,5,3]+116/2625*Pi^8*f[3]+123742009/15324309000*Pi^12, -764/315*Pi^6*zeta[5]+764/25*Pi^4*zeta[7]+6876*Pi^2*zeta[9]-864/5*zeta[3]*zeta[5,3]+420*zeta[3]^2*zeta[5]+147073/27*zeta[3]*zeta[9]+386/315*Pi^6*zeta[3]^2-2702/9*Pi^2*zeta[5]^2-386/45*Pi^4*zeta[5,3]-5252/3*zeta[5]*zeta[7]-772/3*Pi^2*zeta[7,3]-98/9*zeta[3]^4-1200*zeta[5]^2+504*zeta[3]*zeta[7]+123742009/15324309000*Pi^12-686167/10*zeta[11]+4584/5*zeta[5,3,3]+19342/9*zeta[9,3]+1544/3*zeta[6,4,1,1]+116/2625*Pi^8*zeta[3]-7720/9*Pi^2*zeta[3]*zeta[7]+386/135*Pi^4*zeta[3]*zeta[5], 1104.245691354858540334433017812761395783501738976604268270982760543709772667548120537453197111725318, 0]:
PeriodNonPhi4[8,451]:=[[{1, 3}, {1, 7}, {1, 8}, {3, 8}, {3, 6}, {6, 7}, {0, 7}, {0, 8}, {0, 4}, {4, 6}, {5, 6}, {2, 7}, {2, 5}, {2, 8}, {4, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 107241779/89600*f[13]+10129/16*f[3,3,7]-2275/2*f[3,5,5]+10129/16*f[3,7,3]-2697/4*f[5,3,5]-2697/4*f[5,5,3]-3429/8*f[7,3,3], -16987/52920*Pi^6*zeta[7]-22957/3360*Pi^4*zeta[9]+7931/128*Pi^2*zeta[11]-2275/4*zeta[5]^2*zeta[3]-1853/20*zeta[5]*zeta[5,3]+10129/32*zeta[3]^2*zeta[7]+107241779/89600*zeta[13]+16987/224*zeta[7,3,3]-306689/2800*zeta[5,5,3], 553.2737946123595615783838778346382293655804335760081532437544517696097756320517417490654862183827582, -z[2]]:
PeriodNonPhi4[8,452]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {3, 7}, {6, 7}, {7, 8}, {1, 6}, {2, 6}, {1, 8}, {1, 4}, {4, 7}, {4, 5}, {2, 8}, {2, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -280*f[7,5]-280*f[5,7]+1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9]-280*zeta[5]*zeta[7], 921.3429757385047453565802223557702597517229761084626491741354101906222027768862975594269273117126243, 0]:
PeriodNonPhi4[8,453]:=[[{1, 4}, {1, 7}, {1, 8}, {4, 7}, {4, 6}, {6, 8}, {7, 8}, {5, 7}, {2, 5}, {3, 5}, {2, 6}, {0, 6}, {0, 3}, {0, 8}, {2, 8}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -3920*f[5,5]+2535/2*f[7,3]-2496293/480*f[11]-104*f[5,3,3]-267*f[5,7]-267*f[7,5]+3395/6*f[9,3]+4227/2*f[3,7]+3395/6*f[3,9]+576*f[3,3,3,3]+328*f[3,3,5]+328*f[3,5,3]+1440*f[3,3,3]-7418/3*f[9]-2160*f[5,3]+3024*f[3,5]-793/145530*Pi^10-232/875*Pi^8, -8/35*Pi^6*zeta[5]+72/25*Pi^4*zeta[7]+648*Pi^2*zeta[9]+164*zeta[3]^2*zeta[5]+3395/6*zeta[3]*zeta[9]-267*zeta[5]*zeta[7]+24*zeta[3]^4+240*zeta[3]^3-12451/7*zeta[5]^2+3024*zeta[3]*zeta[5]+4227/2*zeta[3]*zeta[7]-232/875*Pi^8-793/145530*Pi^10+5184/5*zeta[5,3]-7418/3*zeta[9]+423/7*zeta[7,3]-2496293/480*zeta[11]+432/5*zeta[5,3,3], 1329.666999034721115634542714080116427157072935602956995658117735530624121204378609885308382142819333, 0]:
PeriodNonPhi4[8,454]:=[[{1, 4}, {1, 7}, {1, 8}, {4, 7}, {4, 5}, {7, 8}, {6, 7}, {6, 8}, {2, 5}, {3, 5}, {2, 6}, {0, 6}, {0, 3}, {0, 8}, {2, 8}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 2160*f[5,5]+2007/2*f[7,3]-1307079/160*f[11]-648*f[5,3,3]-279*f[5,7]-279*f[7,5]+2295/2*f[9,3]-3069/2*f[3,7]+2295/2*f[3,9]-2160*f[3,3]+2835*f[7]+1296*f[3,3,3]-1461*f[9]+1440*f[5,3]-2016*f[3,5]+793/48510*Pi^10+464/2625*Pi^8, -12/35*Pi^6*zeta[5]+108/25*Pi^4*zeta[7]+972*Pi^2*zeta[9]+2295/2*zeta[3]*zeta[9]-279*zeta[5]*zeta[7]-1080*zeta[3]^2+216*zeta[3]^3+3753/7*zeta[5]^2-2016*zeta[3]*zeta[5]-3069/2*zeta[3]*zeta[7]+464/2625*Pi^8+793/48510*Pi^10+2835*zeta[7]-3456/5*zeta[5,3]-1461*zeta[9]-1269/7*zeta[7,3]-1307079/160*zeta[11]+648/5*zeta[5,3,3], 2205.833823372125970992823438572243061259574111877418435826590951127873157848241474396631569131111351, 0]:
PeriodNonPhi4[8,455]:=[[{0, 4}, {0, 5}, {0, 8}, {4, 5}, {4, 6}, {5, 8}, {5, 7}, {6, 7}, {2, 6}, {3, 6}, {2, 7}, {1, 7}, {1, 3}, {1, 8}, {2, 8}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2745*f[5,7]+630*f[7,5]-1134*f[9,3]-1008*f[3,9]-18952411/2554051500*Pi^12, -5802*zeta[3]*zeta[9]-36/35*Pi^6*zeta[3]^2+252*Pi^2*zeta[5]^2+36/5*Pi^4*zeta[5,3]+4641*zeta[5]*zeta[7]+216*Pi^2*zeta[7,3]+36*zeta[3]^4-18952411/2554051500*Pi^12-1772*zeta[9,3]-432*zeta[6,4,1,1]+720*Pi^2*zeta[3]*zeta[7]-12/5*Pi^4*zeta[3]*zeta[5], 688.8983612960199708142608425087004241645878076060838230346406528073870470840754183872818805470518271, 0]:
PeriodNonPhi4[8,456]:=[[{3, 4}, {3, 5}, {3, 7}, {4, 5}, {4, 6}, {5, 7}, {5, 8}, {6, 8}, {0, 6}, {2, 6}, {0, 7}, {1, 7}, {1, 2}, {0, 8}, {1, 8}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 400*f[5,5]-420*f[7,3]-104719/4*f[11]-1580*f[5,3,3]+21305/8*f[5,7]-17575/8*f[7,5]-2395/6*f[9,3]-420*f[3,7]+2165/6*f[3,9]-288*f[3,3,3,3]+190*f[3,3,5]+190*f[3,5,3]-86155/5108103*Pi^12, -59/63*Pi^6*zeta[5]+59/5*Pi^4*zeta[7]+2655*Pi^2*zeta[9]+95*zeta[3]^2*zeta[5]-20585/2*zeta[3]*zeta[9]-16/7*Pi^6*zeta[3]^2+560*Pi^2*zeta[5]^2+16*Pi^4*zeta[5,3]+55865/8*zeta[5]*zeta[7]+480*Pi^2*zeta[7,3]+68*zeta[3]^4+200*zeta[5]^2-420*zeta[3]*zeta[7]-86155/5108103*Pi^12-104719/4*zeta[11]+354*zeta[5,3,3]-3920*zeta[9,3]-960*zeta[6,4,1,1]+1600*Pi^2*zeta[3]*zeta[7]-16/3*Pi^4*zeta[3]*zeta[5], 946.4467073443551968411308999965848545450075187424761448873855202636359051523696636932982508680462973, 0]:
PeriodNonPhi4[8,457]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 3}, {1, 3}, {1, 8}, {3, 4}, {1, 7}, {4, 5}, {4, 6}, {5, 7}, {6, 8}, {5, 8}, {5, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1296*f[3,5,3]+1296*f[5,3,3]-1296*f[3,3,3]+567*f[3,7]+1296*f[3,3,5]+567*f[7,3], -216*zeta[3]^3+648*zeta[3]^2*zeta[5]+567*zeta[3]*zeta[7], 1282.984114164895403195942415431776019540579065336772391093271566220222281273187940116482551309729867, 0]:
PeriodNonPhi4[8,458]:=[[{2, 4}, {2, 5}, {2, 8}, {4, 5}, {4, 6}, {5, 8}, {5, 7}, {6, 8}, {0, 6}, {0, 8}, {3, 6}, {1, 8}, {1, 3}, {0, 7}, {1, 7}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -1800*f[5,5]+378*f[7,3]-363661/40*f[11]-432*f[5,3,3]+351*f[5,7]+1863/2*f[7,5]-4996/3*f[9,3]+378*f[3,7]+1181/3*f[3,9]+1152*f[3,3,3,3]+216*f[3,3,5]+14971241/5108103000*Pi^12+216*f[3,5,3], -12/35*Pi^6*zeta[5]+108/25*Pi^4*zeta[7]+972*Pi^2*zeta[9]+108*zeta[3]^2*zeta[5]+9970/3*zeta[3]*zeta[9]+22/35*Pi^6*zeta[3]^2-154*Pi^2*zeta[5]^2-22/5*Pi^4*zeta[5,3]-333*zeta[5]*zeta[7]-132*Pi^2*zeta[7,3]+26*zeta[3]^4-900*zeta[5]^2+378*zeta[3]*zeta[7]+14971241/5108103000*Pi^12-363661/40*zeta[11]+648/5*zeta[5,3,3]+1162*zeta[9,3]+264*zeta[6,4,1,1]-440*Pi^2*zeta[3]*zeta[7]+22/15*Pi^4*zeta[3]*zeta[5], 797.8671706742264173738303903468699938211837860063419727398546454254844431623523588228462998954556106, 0]:
PeriodNonPhi4[8,459]:=[[{2, 3}, {2, 5}, {2, 8}, {3, 5}, {3, 4}, {5, 8}, {5, 7}, {1, 4}, {1, 8}, {4, 6}, {6, 8}, {0, 8}, {0, 6}, {0, 7}, {1, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 25316597/5108103000*Pi^12+116/875*Pi^8*f[3]+1008*f[3,3,3]-1823/3*f[9]-360*f[5,3]+504*f[3,5]-116/2625*Pi^8+1026*f[3,5,3]-1566*f[3,3,5]-1260*f[5,3,3]-6099/8*f[5,7]+3585/8*f[7,5]-67/2*f[9,3]-429/2*f[3,7]+3035/2*f[3,9]-864*f[3,3,3,3]+60*f[5,5]-429/2*f[7,3]-11668219/160*f[11], 2*Pi^4*zeta[3]*zeta[5]-600*Pi^2*zeta[3]*zeta[7]+4878/5*zeta[5,3,3]+116/875*Pi^8*zeta[3]-2592/5*zeta[3]*zeta[5,3]-271/105*Pi^6*zeta[5]-783*zeta[3]^2*zeta[5]+813/25*Pi^4*zeta[7]+7317*Pi^2*zeta[9]+504*zeta[3]*zeta[5]-429/2*zeta[3]*zeta[7]+864/5*zeta[5,3]+30*zeta[5]^2+168*zeta[3]^3+6/7*Pi^6*zeta[3]^2-210*Pi^2*zeta[5]^2-15795/8*zeta[5]*zeta[7]+11025/2*zeta[3]*zeta[9]-6*Pi^4*zeta[5,3]-180*Pi^2*zeta[7,3]-66*zeta[3]^4-116/2625*Pi^8+25316597/5108103000*Pi^12-1823/3*zeta[9]-11668219/160*zeta[11]+1538*zeta[9,3]+360*zeta[6,4,1,1], 1018.257343511443788863243492109340620578701138089981581015284004258283507949266509041735510030126391, 0]:
PeriodNonPhi4[8,460]:=[[{0, 1}, {0, 2}, {0, 6}, {1, 6}, {1, 8}, {6, 8}, {6, 7}, {7, 8}, {2, 5}, {5, 8}, {4, 8}, {4, 7}, {2, 3}, {3, 4}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -2160*f[3,3]+2835*f[7]+3600*f[3,3,3]-6065/3*f[9]-720*f[5,3]-720*f[3,5]+486*f[3,5,3]+486*f[3,3,5]+3447/2*f[9,3]-174*f[3,7]+3447/2*f[3,9]-2592*f[3,3,3,3]+600*f[5,5]-174*f[7,3]-152339/20*f[11]-108*f[5,3,3]-6351/8*f[5,7]-6351/8*f[7,5], -11/35*Pi^6*zeta[5]+99/25*Pi^4*zeta[7]+891*Pi^2*zeta[9]+243*zeta[3]^2*zeta[5]+3447/2*zeta[3]*zeta[9]-6351/8*zeta[5]*zeta[7]-108*zeta[3]^4-1080*zeta[3]^2+600*zeta[3]^3+300*zeta[5]^2-720*zeta[3]*zeta[5]-174*zeta[3]*zeta[7]+2835*zeta[7]-6065/3*zeta[9]-152339/20*zeta[11]+594/5*zeta[5,3,3], 2179.718984483210260500278252791730802498375360304893927150803233435727291148662172944393830721385638, 0]:
PeriodNonPhi4[8,461]:=[[{0, 4}, {4, 5}, {4, 6}, {0, 6}, {0, 8}, {5, 8}, {3, 5}, {3, 8}, {5, 7}, {3, 6}, {6, 7}, {1, 7}, {1, 8}, {1, 2}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -116/875*Pi^8*f[3]+432*f[3,5,3]+3024*f[3,3,5]-2160*f[5,3,3], -116/875*Pi^8*zeta[3]+2592/5*zeta[3]*zeta[5,3]+1512*zeta[3]^2*zeta[5], 776.8486857392782841029611043421226400736413051864938089297248721191409523074981265462149749808323431, 0]:
PeriodNonPhi4[8,462]:=[[{3, 5}, {3, 7}, {3, 8}, {5, 7}, {2, 5}, {7, 8}, {2, 4}, {4, 8}, {2, 6}, {4, 7}, {6, 7}, {0, 6}, {0, 8}, {0, 1}, {1, 6}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1296*f[3,5,3]+1296*f[5,3,3]-1296*f[3,3,3]+567*f[3,7]+1296*f[3,3,5]+567*f[7,3], -216*zeta[3]^3+648*zeta[3]^2*zeta[5]+567*zeta[3]*zeta[7], 1282.984114164895403195942415431776019540579065336772391093271566220222281273187940116482551309729867, 0]:
PeriodNonPhi4[8,463]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 8}, {1, 3}, {3, 8}, {3, 4}, {4, 6}, {4, 7}, {6, 8}, {5, 6}, {5, 7}, {2, 5}, {2, 7}, {2, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 442209353/67200*f[13]+97*f[5,5,3]+393/2*f[7,3,3]+1317/4*f[3,7,3]+97*f[5,3,5]-470*f[3,5,5]+1317/4*f[3,3,7], -59/1470*Pi^6*zeta[7]-1823/280*Pi^4*zeta[9]-14685/32*Pi^2*zeta[11]-235*zeta[5]^2*zeta[3]-567/5*zeta[5]*zeta[5,3]+1317/8*zeta[3]^2*zeta[7]+442209353/67200*zeta[13]+531/56*zeta[7,3,3]-23841/700*zeta[5,5,3], 1307.145690768442796304844239767070180728788135105283305223607350315117226540951751341328118715734618, -1]:
PeriodNonPhi4[8,464]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 8}, {1, 3}, {3, 8}, {3, 5}, {5, 6}, {4, 5}, {6, 8}, {6, 7}, {4, 7}, {2, 4}, {2, 7}, {2, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -891/4*f[3,7,3]+357*f[5,3,5]-270*f[3,5,5]-891/4*f[3,3,7]+252579011/22400*f[13]+357*f[5,5,3]+873/2*f[7,3,3], 293/1470*Pi^6*zeta[7]-4973/840*Pi^4*zeta[9]-28061/32*Pi^2*zeta[11]-135*zeta[5]^2*zeta[3]-627/5*zeta[5]*zeta[5,3]-891/8*zeta[3]^2*zeta[7]+252579011/22400*zeta[13]-2637/56*zeta[7,3,3]+21999/700*zeta[5,5,3], 1891.959416355773124361704335007138834259432724371657267373908511927684201634874661773941002776631781, -1]:
PeriodNonPhi4[8,465]:=[[{0, 1}, {0, 2}, {0, 8}, {1, 8}, {1, 3}, {2, 8}, {2, 4}, {3, 8}, {3, 5}, {4, 6}, {4, 7}, {5, 6}, {6, 7}, {5, 7}, {6, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1512*f[3,9]+1512*f[9,3], 1512*zeta[3]*zeta[9], 1821.160311698109237968636638362957310164306834943092557286893331091211627904328309613950041811394885, 0]:
PeriodNonPhi4[8,466]:=[[{0, 2}, {0, 3}, {0, 8}, {2, 8}, {1, 2}, {1, 8}, {1, 6}, {3, 8}, {3, 4}, {6, 8}, {7, 8}, {4, 7}, {4, 5}, {5, 6}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 278*f[13]+400*f[5,5,3]-560*f[3,7,3]+400*f[5,3,5]+800*f[3,5,5]-560*f[3,3,7], 32/189*Pi^6*zeta[7]+16/3*Pi^4*zeta[9]+110*Pi^2*zeta[11]+400*zeta[5]^2*zeta[3]+80*zeta[5]*zeta[5,3]-280*zeta[3]^2*zeta[7]+278*zeta[13]-40*zeta[7,3,3]+64*zeta[5,5,3], 2161.085097271124661653015234515792517133977379633009813369594519147840506392790092673878527568139700, -1]:
PeriodNonPhi4[8,467]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {6, 8}, {2, 6}, {2, 8}, {2, 3}, {3, 7}, {3, 4}, {5, 7}, {4, 5}, {1, 4}, {1, 5}, {1, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1305/4*f[3,7,3]+87*f[5,3,5]-270*f[3,5,5]+1305/4*f[3,3,7]+94871691/22400*f[13]+87*f[5,5,3]+423/2*f[7,3,3], -17/490*Pi^6*zeta[7]-697/168*Pi^4*zeta[9]-8789/32*Pi^2*zeta[11]-135*zeta[5]^2*zeta[3]-357/5*zeta[5]*zeta[5,3]+1305/8*zeta[3]^2*zeta[7]+94871691/22400*zeta[13]+459/56*zeta[7,3,3]-16881/700*zeta[5,5,3], 1145.592929599713130090219511911411448267325484966987091830717829045881549251298166500046596199840045, -1]:
PeriodNonPhi4[8,468]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {2, 3}, {2, 8}, {2, 5}, {5, 7}, {5, 8}, {4, 5}, {6, 7}, {4, 6}, {1, 4}, {1, 6}, {1, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 366*f[3,7,3]+366*f[3,3,7]-1717423/336*f[13]-1044*f[7,3,3], 705/7*zeta[7,3,3]-188/441*Pi^6*zeta[7]-47/21*Pi^4*zeta[9]+2585/4*Pi^2*zeta[11]-846/7*zeta[5,5,3]+183*zeta[3]^2*zeta[7]-1717423/336*zeta[13], 904.2808243578157996899656671139994051607494437202343474230631730723491404179423009925618140377085746, -1]:
PeriodNonPhi4[8,469]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {6, 8}, {2, 6}, {2, 8}, {1, 2}, {1, 8}, {1, 4}, {5, 8}, {4, 5}, {3, 4}, {3, 5}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 221712121/22400*f[13]+327*f[5,5,3]+1395/2*f[7,3,3]-173/4*f[3,7,3]+327*f[5,3,5]-200*f[3,5,5]-173/4*f[3,3,7], 2963/13230*Pi^6*zeta[7]-3931/840*Pi^4*zeta[9]-26323/32*Pi^2*zeta[11]-100*zeta[5]^2*zeta[3]-527/5*zeta[5]*zeta[5,3]-173/8*zeta[3]^2*zeta[7]+221712121/22400*zeta[13]-2963/56*zeta[7,3,3]+29689/700*zeta[5,5,3], 1371.862083169939829661146235794665806984548769956042991109870428872179620362820902272898457674815827, -1]:
PeriodNonPhi4[8,470]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {2, 3}, {2, 8}, {1, 2}, {1, 8}, {1, 4}, {4, 5}, {4, 6}, {5, 7}, {6, 8}, {5, 8}, {5, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 3134/3*f[3,9]+3134/3*f[9,3]+1152*f[3,3,3,3], 3134/3*zeta[3]*zeta[9]+48*zeta[3]^4, 1358.487802731767750977771964914536686872128975437781286370646656490304446962128363917650966672829767, 0]:
PeriodNonPhi4[8,471]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 2}, {2, 8}, {2, 5}, {5, 7}, {5, 8}, {4, 5}, {6, 8}, {4, 6}, {3, 4}, {3, 6}, {3, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 417/4*f[3,7,3]-230*f[5,3,5]+100*f[3,5,5]+417/4*f[3,3,7]-48077963/13440*f[13]-230*f[5,5,3]-381/2*f[7,3,3], -131/1470*Pi^6*zeta[7]+2687/840*Pi^4*zeta[9]+14003/32*Pi^2*zeta[11]+50*zeta[5]^2*zeta[3]+66*zeta[5]*zeta[5,3]+417/8*zeta[3]^2*zeta[7]-48077963/13440*zeta[13]+1179/56*zeta[7,3,3]-1689/140*zeta[5,5,3], 1112.321944173278141504558752425419428474647611831130850767594427801115730067061359491577181467111152, -1]:
PeriodNonPhi4[8,472]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 2}, {2, 8}, {2, 3}, {3, 7}, {3, 4}, {4, 5}, {4, 6}, {5, 7}, {6, 8}, {5, 8}, {5, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 3134/3*f[3,9]+3134/3*f[9,3]+1152*f[3,3,3,3], 3134/3*zeta[3]*zeta[9]+48*zeta[3]^4, 1358.487802731767750977771964914536686872128975437781286370646656490304446962128363917650966672829767, 0]:
PeriodNonPhi4[8,473]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 7}, {6, 8}, {3, 6}, {3, 7}, {1, 3}, {1, 8}, {1, 4}, {5, 7}, {4, 5}, {2, 4}, {2, 5}, {2, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 543/4*f[3,7,3]-108*f[5,3,5]+540*f[3,5,5]+543/4*f[3,3,7]-288347327/67200*f[13]-108*f[5,5,3]+507*f[7,3,3], 11/98*Pi^6*zeta[7]+2181/280*Pi^4*zeta[9]+13563/32*Pi^2*zeta[11]+270*zeta[5]^2*zeta[3]+648/5*zeta[5]*zeta[5,3]+543/8*zeta[3]^2*zeta[7]-288347327/67200*zeta[13]-1485/56*zeta[7,3,3]+40419/700*zeta[5,5,3], 1215.849711048769794600034576870100475176440727670813742208575164366043289618337014989357091844369657, -1]:
PeriodNonPhi4[8,474]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {3, 6}, {6, 7}, {5, 7}, {5, 8}, {6, 8}, {1, 6}, {1, 8}, {1, 4}, {2, 8}, {2, 4}, {2, 5}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1485/4*f[3,7,3]+90*f[5,3,5]+180*f[3,5,5]+1485/4*f[3,3,7]-19951893/4480*f[13]+90*f[5,5,3]-1341/2*f[7,3,3], -463/1470*Pi^6*zeta[7]-183/280*Pi^4*zeta[9]+17919/32*Pi^2*zeta[11]+90*zeta[5]^2*zeta[3]+18*zeta[5]*zeta[5,3]+1485/8*zeta[3]^2*zeta[7]-19951893/4480*zeta[13]+4167/56*zeta[7,3,3]-11997/140*zeta[5,5,3], 1093.654894720872771560743233352549034577687262693651999612119255303183839615257737913813825648666808, -1]:
PeriodNonPhi4[8,475]:=[[{0, 1}, {0, 4}, {0, 6}, {1, 6}, {1, 8}, {4, 8}, {3, 4}, {6, 8}, {6, 7}, {3, 7}, {2, 3}, {2, 7}, {2, 5}, {5, 7}, {5, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 993/4*f[3,7,3]-270*f[5,3,5]+540*f[3,5,5]+993/4*f[3,3,7]-99347851/13440*f[13]-270*f[5,5,3]+195/2*f[7,3,3], -67/1470*Pi^6*zeta[7]+2453/280*Pi^4*zeta[9]+25971/32*Pi^2*zeta[11]+270*zeta[5]^2*zeta[3]+162*zeta[5]*zeta[5,3]+993/8*zeta[3]^2*zeta[7]-99347851/13440*zeta[13]+603/56*zeta[7,3,3]+2727/140*zeta[5,5,3], 1968.267805846567380204142289198422210509686451228060689430102948622241150967903613560797864662397313, -1]:
PeriodNonPhi4[8,476]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 3}, {3, 7}, {3, 5}, {5, 7}, {5, 8}, {4, 5}, {6, 7}, {4, 6}, {1, 4}, {1, 6}, {1, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -972*f[5,3,5]-9819147/2800*f[13]-972*f[5,5,3]+1350*f[7,3,3], 972/5*zeta[5]*zeta[5,3]+27054/175*zeta[5,5,3]+453/35*Pi^4*zeta[9]+1089/4*Pi^2*zeta[11]-9819147/2800*zeta[13]-675/7*zeta[7,3,3]+20/49*Pi^6*zeta[7], 847.6461156397111251207670837670689902453735503393825637271084556248374782788666005729678024107691507, -1]:
PeriodNonPhi4[8,477]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 6}, {6, 7}, {6, 8}, {3, 6}, {3, 7}, {3, 4}, {5, 7}, {4, 5}, {1, 4}, {1, 5}, {1, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -873/2*f[7,3,3]+9/4*f[3,7,3]+33*f[5,3,5]+270*f[3,5,5]+9/4*f[3,3,7]-76207221/22400*f[13]+33*f[5,5,3], -13/98*Pi^6*zeta[7]+1627/840*Pi^4*zeta[9]+13387/32*Pi^2*zeta[11]+135*zeta[5]^2*zeta[3]+237/5*zeta[5]*zeta[5,3]+9/8*zeta[3]^2*zeta[7]-76207221/22400*zeta[13]+1755/56*zeta[7,3,3]-19689/700*zeta[5,5,3], 966.8308019861797060577711510960472003418160280528182909657418457194083989634621674211698586767987366, -1]:
PeriodNonPhi4[8,478]:=[[{0, 1}, {0, 4}, {0, 6}, {1, 6}, {1, 7}, {6, 7}, {6, 8}, {4, 8}, {3, 4}, {3, 8}, {2, 3}, {2, 7}, {2, 5}, {5, 7}, {5, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -2131719/22400*f[13]-243*f[5,5,3]+675/2*f[7,3,3]+675/4*f[3,7,3]-243*f[5,3,5]+675/4*f[3,3,7], 5/98*Pi^6*zeta[7]+831/280*Pi^4*zeta[9]+4653/32*Pi^2*zeta[11]+243/5*zeta[5]*zeta[5,3]+675/8*zeta[3]^2*zeta[7]-2131719/22400*zeta[13]-675/56*zeta[7,3,3]+16929/700*zeta[5,5,3], 1804.609257401702446420030049257989248541282805233750586380522068370528563521873912236440483765263650, -1]:
PeriodNonPhi4[8,479]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 3}, {3, 7}, {1, 3}, {1, 8}, {1, 4}, {4, 5}, {4, 6}, {5, 7}, {6, 8}, {5, 8}, {5, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9], 1214.106874465406158645757758908638206776204556628728371524595554060807751936218873075966694540929923, 0]:
PeriodNonPhi4[8,480]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 8}, {2, 6}, {6, 7}, {6, 8}, {1, 6}, {1, 8}, {1, 4}, {5, 8}, {4, 5}, {3, 4}, {3, 5}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -560*f[3,7,3]+1600*f[3,5,5]-560*f[3,3,7]-13466*f[13], -40*zeta[7,3,3]+32/189*Pi^6*zeta[7]+56/3*Pi^4*zeta[9]+1210*Pi^2*zeta[11]+112*zeta[5,5,3]+800*zeta[5]^2*zeta[3]+320*zeta[5]*zeta[5,3]-280*zeta[3]^2*zeta[7]-13466*zeta[13], 1105.107697390380571481750718398180520990357606630164969906863691080393088885859715568466805242627290, -1]:
PeriodNonPhi4[8,481]:=[[{0, 1}, {0, 4}, {0, 6}, {1, 6}, {1, 8}, {6, 8}, {6, 7}, {4, 7}, {3, 4}, {3, 8}, {2, 3}, {2, 7}, {2, 5}, {5, 7}, {5, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1716*f[13], 1716*zeta[13], 1716.210576104444687375826151479229291045696081716694894254581784501458783240012664038923897143808121, -1]:
PeriodNonPhi4[8,482]:=[[{0, 4}, {0, 6}, {0, 8}, {4, 6}, {4, 7}, {6, 7}, {3, 6}, {3, 8}, {2, 3}, {2, 8}, {2, 5}, {5, 7}, {1, 7}, {1, 5}, {1, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1485/4*f[3,7,3]+90*f[5,3,5]+180*f[3,5,5]+1485/4*f[3,3,7]-19951893/4480*f[13]+90*f[5,5,3]-1341/2*f[7,3,3], -463/1470*Pi^6*zeta[7]-183/280*Pi^4*zeta[9]+17919/32*Pi^2*zeta[11]+90*zeta[5]^2*zeta[3]+18*zeta[5]*zeta[5,3]+1485/8*zeta[3]^2*zeta[7]-19951893/4480*zeta[13]+4167/56*zeta[7,3,3]-11997/140*zeta[5,5,3], 1093.654894720872771560743233352549034577687262693651999612119255303183839615257737913813825648666808, -1]:
PeriodNonPhi4[8,483]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 6}, {1, 5}, {5, 8}, {4, 5}, {4, 8}, {4, 7}, {6, 7}, {2, 6}, {2, 7}, {2, 3}, {3, 7}, {3, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 217/2*f[3,7,3]+397*f[5,3,5]+630*f[3,5,5]+217/2*f[3,3,7]-456609/400*f[13]+397*f[5,5,3]+315/2*f[7,3,3], 2/135*Pi^6*zeta[7]+8/3*Pi^4*zeta[9]+1529/8*Pi^2*zeta[11]+315*zeta[5]^2*zeta[3]+233/5*zeta[5]*zeta[5,3]+217/4*zeta[3]^2*zeta[7]-456609/400*zeta[13]-7/2*zeta[7,3,3]+338/25*zeta[5,5,3], 1508.235108680625828260869140619089826452277853327648982017518914869003732359330646410606374168847374, -1]:
PeriodNonPhi4[8,484]:=[[{1, 2}, {1, 6}, {1, 8}, {2, 6}, {2, 7}, {6, 7}, {0, 6}, {0, 8}, {0, 4}, {4, 8}, {4, 5}, {5, 7}, {3, 5}, {3, 7}, {3, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 543/4*f[3,7,3]-108*f[5,3,5]+540*f[3,5,5]+543/4*f[3,3,7]-288347327/67200*f[13]-108*f[5,5,3]+507*f[7,3,3], 11/98*Pi^6*zeta[7]+2181/280*Pi^4*zeta[9]+13563/32*Pi^2*zeta[11]+270*zeta[5]^2*zeta[3]+648/5*zeta[5]*zeta[5,3]+543/8*zeta[3]^2*zeta[7]-288347327/67200*zeta[13]-1485/56*zeta[7,3,3]+40419/700*zeta[5,5,3], 1215.849711048769794600034576870100475176440727670813742208575164366043289618337014989357091844369657, -1]:
PeriodNonPhi4[8,485]:=[[{2, 3}, {2, 7}, {2, 8}, {3, 7}, {3, 8}, {4, 7}, {6, 7}, {4, 6}, {0, 4}, {0, 8}, {0, 5}, {5, 6}, {1, 6}, {1, 5}, {1, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,486]:=[[{3, 5}, {3, 7}, {3, 8}, {5, 7}, {4, 5}, {4, 8}, {2, 4}, {2, 7}, {2, 6}, {6, 7}, {7, 8}, {0, 6}, {0, 8}, {0, 1}, {1, 6}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9], 1214.106874465406158645757758908638206776204556628728371524595554060807751936218873075966694540929923, 0]:
PeriodNonPhi4[8,487]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 2}, {2, 8}, {2, 7}, {4, 7}, {4, 6}, {6, 7}, {5, 7}, {5, 6}, {3, 6}, {3, 5}, {3, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -323/2*f[3,7,3]+43*f[5,3,5]+840*f[3,5,5]-323/2*f[3,3,7]-39882181/8400*f[13]+43*f[5,5,3]+915/2*f[7,3,3], 1238/6615*Pi^6*zeta[7]+1033/105*Pi^4*zeta[9]+3575/8*Pi^2*zeta[11]+420*zeta[5]^2*zeta[3]+797/5*zeta[5]*zeta[5,3]-323/4*zeta[3]^2*zeta[7]-39882181/8400*zeta[13]-619/14*zeta[7,3,3]+14864/175*zeta[5,5,3], 1237.300350480363593755655119327936039760164868217890527773592079406448342405848591720538021274927852, -1]:
PeriodNonPhi4[8,488]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {3, 4}, {4, 8}, {2, 4}, {2, 6}, {2, 7}, {6, 7}, {1, 6}, {1, 7}, {1, 5}, {5, 7}, {5, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -38934953/67200*f[13]+183*f[5,5,3]+1383/2*f[7,3,3]+67/4*f[3,7,3]+183*f[5,3,5]+610*f[3,5,5]+67/4*f[3,3,7], 2699/13230*Pi^6*zeta[7]+977/168*Pi^4*zeta[9]+2629/32*Pi^2*zeta[11]+305*zeta[5]^2*zeta[3]+427/5*zeta[5]*zeta[5,3]+67/8*zeta[3]^2*zeta[7]-38934953/67200*zeta[13]-2699/56*zeta[7,3,3]+52441/700*zeta[5,5,3], 1406.931639001077614186952329476183829222995157926022336783522701139567508593763444022134420532184992, -1]:
PeriodNonPhi4[8,489]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 6}, {1, 7}, {6, 7}, {2, 6}, {2, 7}, {2, 3}, {3, 8}, {3, 4}, {4, 8}, {4, 5}, {5, 7}, {5, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 217/2*f[3,7,3]+397*f[5,3,5]+630*f[3,5,5]+217/2*f[3,3,7]-456609/400*f[13]+397*f[5,5,3]+315/2*f[7,3,3], 2/135*Pi^6*zeta[7]+8/3*Pi^4*zeta[9]+1529/8*Pi^2*zeta[11]+315*zeta[5]^2*zeta[3]+233/5*zeta[5]*zeta[5,3]+217/4*zeta[3]^2*zeta[7]-456609/400*zeta[13]-7/2*zeta[7,3,3]+338/25*zeta[5,5,3], 1508.235108680625828260869140619089826452277853327648982017518914869003732359330646410606374168847374, -1]:
PeriodNonPhi4[8,490]:=[[{3, 5}, {3, 6}, {3, 8}, {5, 6}, {5, 8}, {4, 5}, {4, 6}, {0, 4}, {0, 8}, {0, 7}, {6, 7}, {1, 7}, {1, 8}, {1, 2}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,491]:=[[{3, 4}, {3, 7}, {3, 8}, {4, 7}, {4, 5}, {5, 7}, {0, 5}, {0, 8}, {0, 6}, {6, 7}, {7, 8}, {1, 6}, {1, 8}, {1, 2}, {2, 6}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 3134/3*f[3,9]+3134/3*f[9,3]+1152*f[3,3,3,3], 3134/3*zeta[3]*zeta[9]+48*zeta[3]^4, 1358.487802731767750977771964914536686872128975437781286370646656490304446962128363917650966672829767, 0]:
PeriodNonPhi4[8,492]:=[[{1, 3}, {1, 4}, {1, 8}, {3, 8}, {3, 6}, {4, 6}, {0, 4}, {0, 8}, {0, 7}, {6, 7}, {5, 6}, {5, 7}, {2, 7}, {2, 5}, {2, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -873/2*f[7,3,3]+9/4*f[3,7,3]+33*f[5,3,5]+270*f[3,5,5]+9/4*f[3,3,7]-76207221/22400*f[13]+33*f[5,5,3], -13/98*Pi^6*zeta[7]+1627/840*Pi^4*zeta[9]+13387/32*Pi^2*zeta[11]+135*zeta[5]^2*zeta[3]+237/5*zeta[5]*zeta[5,3]+9/8*zeta[3]^2*zeta[7]-76207221/22400*zeta[13]+1755/56*zeta[7,3,3]-19689/700*zeta[5,5,3], 966.8308019861797060577711510960472003418160280528182909657418457194083989634621674211698586767987366, -1]:
PeriodNonPhi4[8,493]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {1, 3}, {1, 6}, {1, 5}, {5, 8}, {5, 7}, {6, 7}, {2, 6}, {2, 7}, {2, 4}, {4, 7}, {4, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -323/2*f[3,7,3]+43*f[5,3,5]+840*f[3,5,5]-323/2*f[3,3,7]-39882181/8400*f[13]+43*f[5,5,3]+915/2*f[7,3,3], 1238/6615*Pi^6*zeta[7]+1033/105*Pi^4*zeta[9]+3575/8*Pi^2*zeta[11]+420*zeta[5]^2*zeta[3]+797/5*zeta[5]*zeta[5,3]-323/4*zeta[3]^2*zeta[7]-39882181/8400*zeta[13]-619/14*zeta[7,3,3]+14864/175*zeta[5,5,3], 1237.300350480363593755655119327936039760164868217890527773592079406448342405848591720538021274927852, -1]:
PeriodNonPhi4[8,494]:=[[{1, 2}, {1, 6}, {1, 8}, {2, 6}, {2, 7}, {6, 7}, {0, 6}, {0, 8}, {0, 5}, {5, 7}, {3, 5}, {3, 8}, {3, 4}, {4, 7}, {4, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 1305/4*f[3,7,3]+87*f[5,3,5]-270*f[3,5,5]+1305/4*f[3,3,7]+94871691/22400*f[13]+87*f[5,5,3]+423/2*f[7,3,3], -17/490*Pi^6*zeta[7]-697/168*Pi^4*zeta[9]-8789/32*Pi^2*zeta[11]-135*zeta[5]^2*zeta[3]-357/5*zeta[5]*zeta[5,3]+1305/8*zeta[3]^2*zeta[7]+94871691/22400*zeta[13]+459/56*zeta[7,3,3]-16881/700*zeta[5,5,3], 1145.592929599713130090219511911411448267325484966987091830717829045881549251298166500046596199840045, -1]:
PeriodNonPhi4[8,495]:=[[{0, 3}, {3, 6}, {3, 8}, {0, 8}, {0, 4}, {4, 6}, {4, 5}, {5, 6}, {5, 8}, {5, 7}, {6, 7}, {1, 7}, {1, 8}, {1, 2}, {2, 7}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1152*f[3,3,3,3]+2126/3*f[3,9]+2126/3*f[9,3], 48*zeta[3]^4+2126/3*zeta[3]*zeta[9], 953.7855112432990314291860452783239512800607898948718291957814718033685296500554062256620684925197927, 0]:
PeriodNonPhi4[8,496]:=[[{3, 4}, {3, 5}, {3, 8}, {4, 8}, {4, 7}, {5, 7}, {2, 5}, {2, 7}, {2, 6}, {6, 7}, {7, 8}, {0, 6}, {0, 8}, {0, 1}, {1, 6}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 3134/3*f[3,9]+3134/3*f[9,3]+1152*f[3,3,3,3], 3134/3*zeta[3]*zeta[9]+48*zeta[3]^4, 1358.487802731767750977771964914536686872128975437781286370646656490304446962128363917650966672829767, 0]:
PeriodNonPhi4[8,497]:=[[{0, 1}, {0, 5}, {0, 8}, {1, 8}, {1, 4}, {2, 4}, {2, 8}, {2, 6}, {5, 6}, {5, 7}, {6, 8}, {3, 4}, {3, 7}, {3, 8}, {6, 7}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -312*f[3,5,3]-312*f[3,3,5]+1201/3*f[3,9]-1152*f[3,3,3,3]+200*f[5,5]-112*f[7,3]+55491/40*f[11]-264*f[5,3,3]+1036*f[5,7]+1036*f[7,5]+1201/3*f[9,3]-112*f[3,7]+192*f[3,3,3]-4730/9*f[9]+240*f[5,3]+240*f[3,5], 8/315*Pi^6*zeta[5]-8/25*Pi^4*zeta[7]-72*Pi^2*zeta[9]-156*zeta[3]^2*zeta[5]+1201/3*zeta[3]*zeta[9]+1036*zeta[5]*zeta[7]-48*zeta[3]^4+32*zeta[3]^3+100*zeta[5]^2+240*zeta[3]*zeta[5]-112*zeta[3]*zeta[7]-4730/9*zeta[9]+55491/40*zeta[11]-48/5*zeta[5,3,3], 1701.150007449006111557533437359337092495165173796728575543396982885580962584866766357878123145403320, 0]:
PeriodNonPhi4[8,498]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 8}, {1, 4}, {6, 8}, {2, 4}, {2, 8}, {2, 7}, {3, 4}, {6, 7}, {5, 6}, {3, 5}, {3, 8}, {5, 7}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], -86155/10216206*Pi^12-4730/3*f[9]-72*f[3,3,3]-1617/4*f[3,7]+1300*f[5,5]-1617/4*f[7,3]+21534989/960*f[11]-632*f[3,3,5]-632*f[3,5,3]+736*f[5,3,3]+3633/2*f[3,9]-299/2*f[5,7]-5159/2*f[7,5]+2873/2*f[9,3]+720*f[3,5]+720*f[5,3], 76/105*Pi^6*zeta[5]-228/25*Pi^4*zeta[7]-2052*Pi^2*zeta[9]-316*zeta[3]^2*zeta[5]-21061/6*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+4021/2*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+40*zeta[3]^4-12*zeta[3]^3+650*zeta[5]^2+720*zeta[3]*zeta[5]-1617/4*zeta[3]*zeta[7]-86155/10216206*Pi^12-4730/3*zeta[9]+21534989/960*zeta[11]-1368/5*zeta[5,3,3]-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 1846.938041215365204719341208270194768210466703442897833377756457675224817754149137121620701964848927, 0]:
PeriodNonPhi4[8,499]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {3, 4}, {1, 6}, {1, 8}, {1, 5}, {4, 5}, {4, 7}, {7, 8}, {2, 8}, {2, 6}, {2, 7}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,500]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 7}, {2, 7}, {2, 8}, {2, 5}, {4, 5}, {4, 6}, {5, 8}, {3, 8}, {3, 6}, {3, 7}, {5, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 11648/9*f2[1,1,3,3,5]-70784/45*f2[1,1,3,5,3]-55552/45*f2[1,1,5,3,3]+30464/27*f2[1,3,3,3,3]-695702319811360/25460721693*f2[1,1,11]-426272/1377*f2[1,3,9]+3968/135*f2[1,5,7]-4840256/3213*f2[1,7,5]+360696320/59211*f2[1,9,3]+13888/38475*Pi^8*f2[1,1,3]-1235473942286999381217594244061/52138009300870281044442186000000*f2[1]*Pi^12-7859/84000*Pi^8*f[5]-793/95040*Pi^10*f[3]+1188413400931891638247409612158044669111842083/1265214889389001501817610721776413798400*f[13]+102921/128*f[3,3,7]-11235/16*f[3,5,5]-62895/128*f[3,7,3]-723/64*f[5,3,5]-117795/64*f[5,5,3]-358119/1088*f[7,3,3], 1104445091266625280/120811803602863123*zeta[[-1, 5],1,1,3,3]-2405913620993789282437190751573143296/8825438681563905565134003360605565*zeta[[-1, 9],1,3]-6736978330973548495001395544412916864/37066842462568403373562814114543373*zeta[[-1, 7],3,3]+6353708892728745567985908701890531712/61778070770947338955938023524238955*zeta[[-1, 5],5,3]-26928425688740398552061424457552235648/20592690256982446318646007841412985*zeta[[-1, 7],1,5]-308318943007384450560/120811803602863123*zeta[[-1, 9],1,1,1,1]+304184397794641747200/845682625220041861*zeta[[-1, 7],3,1,1,1]-90841864817118253824/845682625220041861*zeta[[-1, 5],5,1,1,1]+232497623664201870720/845682625220041861*zeta[[-1, 7],1,3,1,1]-165701871492418176/11584693496164957*zeta[[-1, 5],3,3,1,1]+11568497729502306816/120811803602863123*zeta[[-1, 5],1,5,1,1]+230875386480470784/120811803602863123*zeta[[-1, 3],3,3,3,1]-2632433812286684400000/5919778376540293027*zeta[[-1, 7],1,1,1,3]+199320822196447478400/5919778376540293027*zeta[[-1, 5],3,1,1,3]+29464074959789993472/845682625220041861*zeta[[-1, 5],1,3,1,3]+18112406306826246852257627227440904832/196120859590309012558533408013457*zeta[[-1, 11],1,1]-9142123664129572411830026099351772704/1765087736312781113026800672121113*zeta[[-1, 9],3,1]+861905941480779896966147570664278336/1211334720998967430508588696553705*zeta[[-1, 7],5,1]+19294630136625933088/4228413126100209305*Pi^2*zeta[[-1, 5],1]*zeta[[-1, 5]]+9984/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]*zeta[[-1, 1]]-1664/17*zeta[[-1, 3],3,1]*zeta[[-1, 5]]*zeta[[-1, 1]]+1588468246234084/45837686320461*Pi^4*zeta[[-1, 7],1]*zeta[[-1, 1]]-1642991683043044/687565294806915*Pi^4*zeta[[-1, 5],3]*zeta[[-1, 1]]-1065618776320/472877529*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]^2+67339258112/472877529*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]^2-42796975981489835890965126402840896/567695760673281104032253758321551*Pi^2*zeta[[-1, 5],3]*zeta[[-1, 3]]+212460823209967813085463653833835200/189231920224427034677417919440517*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7],1]-30720/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]*zeta[[-1, 1]]+2048/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]*zeta[[-1, 1]]-550972776343040/565897361981*zeta[[-1, 7],1,1]*zeta[[-1, 3]]*zeta[[-1, 1]]+148966776999424/1697692085943*zeta[[-1, 5],3,1]*zeta[[-1, 3]]*zeta[[-1, 1]]+353461924292608/1697692085943*zeta[[-1, 5],1,3]*zeta[[-1, 3]]*zeta[[-1, 1]]+105121568410839296/383920938863967*Pi^2*zeta[[-1, 9],1]*zeta[[-1, 1]]-26280392102709824/2687446572047769*Pi^2*zeta[[-1, 7],3]*zeta[[-1, 1]]-1984/12825*Pi^8*zeta[[-1, 3],1]*zeta[[-1, 1]]-91264/57*zeta[[-1, 3],1,1]*zeta[[-1, 3]]*zeta[[-1, 5]]+2449063678060/15279228773487*Pi^6*zeta[[-1, 5],1]*zeta[[-1, 1]]-58524015429632/565897361981*zeta[[-1, 5],1]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+1450525288585303650310272/195094753225137557123395*Pi^4*zeta[[-1, 5],1]*zeta[[-1, 3]]+201591373228/319192332075*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]^2-180070691842528/962591412729681*Pi^6*zeta[[-1, 3]]^2*zeta[[-1, 1]]+54302891693/10079757855*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]^2-137052860750915387584/685298875872181095*Pi^2*zeta[[-1, 5]]^2*zeta[[-1, 1]]+268750436192/472877529*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]^2+9389591186740921422744505234013016704/48254139657228893842741569457331835*Pi^2*zeta[[-1, 3]]^2*zeta[[-1, 5]]+81843232016/3359919285*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]^2+17826222491774573349568/978689171616033375*zeta[[-1, 7]]*zeta[[-1, 5]]*zeta[[-1, 1]]+3093336603952/57118627845*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]^2+63385133368900358280992/4110494520787340175*zeta[[-1, 9]]*zeta[[-1, 3]]*zeta[[-1, 1]]-3171849/30464*zeta[7,3,3]+9190953/380800*zeta[5,5,3]-793/95040*Pi^10*zeta[3]-7859/84000*Pi^8*zeta[5]-147/2*zeta[5]^2*zeta[3]+1057283/2399040*Pi^6*zeta[7]+102921/256*zeta[3]^2*zeta[7]-11738311/456960*Pi^4*zeta[9]-51844837/17408*Pi^2*zeta[11]+2961/32*zeta[3]*zeta[7,3]-44217/320*zeta[5]*zeta[5,3]-2763686977391950352/58443050058587775*Pi^4*zeta[[-1, 5]]*zeta[[-1, 3]]*zeta[[-1, 1]]-74592844697076764416/169309134039009447*Pi^2*zeta[[-1, 7]]*zeta[[-1, 3]]*zeta[[-1, 1]]+91264/57*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-1235473942286999381217594244061/52138009300870281044442186000000*zeta[[-1, 1]]*Pi^12+101206579864878429719400810368/805936425573043248476744745*Pi^4*zeta[[-1, 3]]^3+37300205676084156165071705041574898897595395402899788843/24196088581845468567664641124571838193886293339995578100*Pi^10*zeta[[-1, 3]]+11624616625546976/45837686320461*zeta[[-1, 3]]^4*zeta[[-1, 1]]+62868917885687799290114746916434251774698750442367973/3323849217148541400360589728744637216158011062710000*Pi^8*zeta[[-1, 5]]+58486523440937039973196796236094157253545746176/1031244964190669628146650103113886952491925*zeta[[-1, 5]]^2*zeta[[-1, 3]]+116577264426117022795339042788396206244989372416/2203607660323220363302841799285463698482745*zeta[[-1, 3]]^2*zeta[[-1, 7]]+3268625382830457619098540864783299211854155816457/16198095600139090645032113687839362651842159175*Pi^6*zeta[[-1, 7]]+1984/12825*Pi^8*zeta[[-1, 3],1,1]+1363501209666559216261589988295916329206008882124334/758665906169779857762218385991659944611790924625*Pi^4*zeta[[-1, 9]]-347851159905680/25460721693*zeta[[-1, 11]]*zeta[[-1, 1]]^2+1832472639274826842738827866519426569752536203056/135930862548232555923611437616665993952951305*Pi^2*zeta[[-1, 11]]-2176/27*zeta[[-1, 3],1]*zeta[[-1, 3]]^3+94044045237504/565897361981*zeta[[-1, 5],1]^2*zeta[[-1, 1]]-28761590918401700/1087306232425768107*Pi^6*zeta[[-1, 5],1,1]-70595716324985531457474560/46278290299916350759503*zeta[[-1, 5],1,1]*zeta[[-1, 3]]^2-1920/17*zeta[[-1, 3],3,1]*zeta[[-1, 3]]^2-6626670547599751680/120811803602863123*zeta[[-1, 5],1,1]*zeta[[-1, 5],1]-6940703157602688274688/53278005388862637243*zeta[[-1, 7]]*zeta[[-1, 5],1]+30720/19*zeta[[-1, 7],1]*zeta[[-1, 3],1,1]-2048/19*zeta[[-1, 5],3]*zeta[[-1, 3],1,1]-9984/17*zeta[[-1, 5],1,1,1]*zeta[[-1, 5]]+1664/17*zeta[[-1, 3],3,1,1]*zeta[[-1, 5]]+12484731235515811496822533387786615405856/3521350033943998320488467340881620435*zeta[[-1, 5],3]*zeta[[-1, 5]]-58785766529056962156595181402335822373344/1173783344647999440162822446960540145*zeta[[-1, 5]]*zeta[[-1, 7],1]+285312897468497172020/2290954231721093401449*Pi^4*zeta[[-1, 5],3,1]+43538441001222516968/327279175960156200207*Pi^4*zeta[[-1, 5],1,3]-1266488691630181752100/763651410573697800483*Pi^4*zeta[[-1, 7],1,1]+60896/459*zeta[[-1, 9]]*zeta[[-1, 3],1]+159488/1073*zeta[[-1, 3],3,3,1]*zeta[[-1, 3]]+1757157360295428703975424/907417456861104916853*zeta[[-1, 5],1,1,3]*zeta[[-1, 3]]-840872335618418880958464/907417456861104916853*zeta[[-1, 5],1,3,1]*zeta[[-1, 3]]-3681575933279065394516480/6351922198027734417971*zeta[[-1, 5],3,1,1]*zeta[[-1, 3]]+54840171846517771114099200/6351922198027734417971*zeta[[-1, 7],1,1,1]*zeta[[-1, 3]]+387011715788511229769366996433955177197382912/314801094331888623328977399897923385497535*zeta[[-1, 7],3]*zeta[[-1, 3]]-2453082800652072354520110115632451247764096/19292829216883533941838413917872365355*zeta[[-1, 3]]*zeta[[-1, 9],1]+11612216159499828864556781760/49111055630280795360415619*Pi^2*zeta[[-1, 9],1,1]-11877274063841889264229863200/343777389411965567522909333*Pi^2*zeta[[-1, 7],3,1]-8655499663913377064343851760/343777389411965567522909333*Pi^2*zeta[[-1, 7],1,3]+3589688009586772819236267104/343777389411965567522909333*Pi^2*zeta[[-1, 5],5,1]+8065196726205779080317158288/3093996504707690107706183997*Pi^2*zeta[[-1, 5],3,3]+26732079360/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]^2-3767657600/8296097*zeta[[-1, 7],3,1]*zeta[[-1, 1]]^2-2793672000/8296097*zeta[[-1, 7],1,3]*zeta[[-1, 1]]^2+1125176192/8296097*zeta[[-1, 5],5,1]*zeta[[-1, 1]]^2+2260728512/74664873*zeta[[-1, 5],3,3]*zeta[[-1, 1]]^2+65377752545280/80842480283*zeta[[-1, 9],1,1,1]*zeta[[-1, 1]]-22690274810880/80842480283*zeta[[-1, 7],3,1,1]*zeta[[-1, 1]]-106642442680320/565897361981*zeta[[-1, 7],1,3,1]*zeta[[-1, 1]]-114417238116480/565897361981*zeta[[-1, 7],1,1,3]*zeta[[-1, 1]]+8142142030848/80842480283*zeta[[-1, 5],5,1,1]*zeta[[-1, 1]]+7109496178688/565897361981*zeta[[-1, 5],3,3,1]*zeta[[-1, 1]]-5296258035840/565897361981*zeta[[-1, 5],3,1,3]*zeta[[-1, 1]]-31348015079168/565897361981*zeta[[-1, 5],1,3,3]*zeta[[-1, 1]]-315886614710000381888/26865977260047975*zeta[[-1, 11],1]*zeta[[-1, 1]]-10666456671859408352/16119586356028785*zeta[[-1, 9],3]*zeta[[-1, 1]]+122793756239233648192/402989658900719625*zeta[[-1, 7],5]*zeta[[-1, 1]]+1188413400931891638247409612158044669111842083/1265214889389001501817610721776413798400*zeta[13], 652.1316118393033451206397031717885157298263669280843612993999227779736414414159874651303784037167452, -z[2]]:
PeriodNonPhi4[8,501]:=[[{1, 5}, {1, 7}, {1, 8}, {5, 7}, {5, 8}, {4, 5}, {0, 7}, {0, 8}, {0, 6}, {2, 7}, {4, 6}, {3, 4}, {2, 3}, {2, 8}, {3, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -1918304053502469087963404650153489/51038766271443599285755196578500000*Pi^12-46592/9*f2[1,3,3,5]+283136/45*f2[1,3,5,3]+222208/45*f2[1,5,3,3]+2782809279245440/25460721693*f2[1,11]-55552/38475*f2[1,3]*Pi^8-602*f[3,5,3]+820*f[5,3,3]+119809/72*f[3,9]+12405/16*f[5,7]+1075901/272*f[7,5]-2287768/129*f[9,3]-1956*f[3,3,3,3]-420*f[3,7]+400*f[5,5]-420*f[7,3]+696741/20*f[11]+262*f[3,3,5]-116/2625*Pi^8*f[3], -365056/57*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]+8524950210560/472877529*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-538714064896/472877529*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]-376176180950016/565897361981*zeta[[-1, 5],1]^2-1612730985824/319192332075*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]-2150003489536/472877529*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+11054747909567801408/58443050058587775*Pi^4*zeta[[-1, 3]]*zeta[[-1, 5]]-434423133544/10079757855*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]+298371378788307057664/169309134039009447*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7]]-654745856128/3359919285*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]-24746692831616/57118627845*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]-467638492401152/565897361981*zeta[[-1, 3]]^4+1523131511/136382670*Pi^4*zeta[3]*zeta[5]-15231315110/4546089*Pi^2*zeta[3]*zeta[7]-261511010181120/80842480283*zeta[[-1, 9],1,1,1]+90761099243520/80842480283*zeta[[-1, 7],3,1,1]-32568568123392/80842480283*zeta[[-1, 5],5,1,1]+426569770721280/565897361981*zeta[[-1, 7],1,3,1]-28437984714752/565897361981*zeta[[-1, 5],3,3,1]+457668952465920/565897361981*zeta[[-1, 7],1,1,3]+21185032143360/565897361981*zeta[[-1, 5],3,1,3]+125392060316672/565897361981*zeta[[-1, 5],1,3,3]-370224334365817420575616/35066070541531506925*zeta[[-1, 11],1]+2596974847959548663296/21039642324918904155*zeta[[-1, 9],3]-4165275608178438982656/10313550159273972625*zeta[[-1, 7],5]-2286/5*zeta[5,3,3]-116/2625*Pi^8*zeta[3]+864/5*zeta[3]*zeta[5,3]+127/105*Pi^6*zeta[5]+131*zeta[3]^2*zeta[5]-381/25*Pi^4*zeta[7]-3429*Pi^2*zeta[9]-420*zeta[3]*zeta[7]+200*zeta[5]^2+1523131511/318226230*Pi^6*zeta[3]^2-10661920577/9092178*Pi^2*zeta[5]^2-87439097197/24245808*zeta[5]*zeta[7]+153854016485/6418008*zeta[3]*zeta[9]-1523131511/45460890*Pi^4*zeta[5,3]-1523131511/1515363*Pi^2*zeta[7,3]-1132072009/4546089*zeta[3]^4-9796254712240/15279228773487*Pi^6*zeta[[-1, 5],1]+234096061718528/565897361981*zeta[[-1, 5],1]*zeta[[-1, 3]]^2-39936/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]+6656/17*zeta[[-1, 3],3,1]*zeta[[-1, 5]]+6571966732172176/687565294806915*Pi^4*zeta[[-1, 5],3]+122880/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]-8192/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]-6353872984936336/45837686320461*Pi^4*zeta[[-1, 7],1]+2203891105372160/565897361981*zeta[[-1, 7],1,1]*zeta[[-1, 3]]-595867107997696/1697692085943*zeta[[-1, 5],3,1]*zeta[[-1, 3]]-1413847697170432/1697692085943*zeta[[-1, 5],1,3]*zeta[[-1, 3]]+105121568410839296/2687446572047769*Pi^2*zeta[[-1, 7],3]-420486273643357184/383920938863967*Pi^2*zeta[[-1, 9],1]-213856634880/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]+30141260800/8296097*zeta[[-1, 7],3,1]*zeta[[-1, 1]]+22349376000/8296097*zeta[[-1, 7],1,3]*zeta[[-1, 1]]-9001409536/8296097*zeta[[-1, 5],5,1]*zeta[[-1, 1]]-18085828096/74664873*zeta[[-1, 5],3,3]*zeta[[-1, 1]]+7936/12825*Pi^8*zeta[[-1, 3],1]+720282767370112/962591412729681*Pi^6*zeta[[-1, 3]]^2+548211443003661550336/685298875872181095*Pi^2*zeta[[-1, 5]]^2+363568807553419829328128/75141579731853229125*zeta[[-1, 5]]*zeta[[-1, 7]]+486236794827091834275328/35066070541531506925*zeta[[-1, 3]]*zeta[[-1, 9]]+2782809279245440/25460721693*zeta[[-1, 11]]*zeta[[-1, 1]]-1918304053502469087963404650153489/51038766271443599285755196578500000*Pi^12+696741/20*zeta[11]+326807216749/36368712*zeta[9,3]+3046263022/1515363*zeta[6,4,1,1], 868.9797935260465499936378825181425790060191716697055880822427730731687311884519358707260622533680146, 0]:
PeriodNonPhi4[8,502]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {3, 4}, {1, 7}, {1, 8}, {1, 5}, {4, 5}, {4, 6}, {5, 8}, {2, 7}, {2, 6}, {2, 8}, {5, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -2400*f[5,5]+504*f[7,3]-686167/10*f[11]-2016*f[5,3,3]+280*f[5,7]+4915/2*f[7,5]-10267/9*f[9,3]+504*f[3,7]-2378/9*f[3,9]+768*f[3,3,3,3]+840*f[3,3,5]+1704*f[3,5,3]+116/2625*Pi^8*f[3]+123742009/15324309000*Pi^12, -764/315*Pi^6*zeta[5]+764/25*Pi^4*zeta[7]+6876*Pi^2*zeta[9]-864/5*zeta[3]*zeta[5,3]+420*zeta[3]^2*zeta[5]+147073/27*zeta[3]*zeta[9]+386/315*Pi^6*zeta[3]^2-2702/9*Pi^2*zeta[5]^2-386/45*Pi^4*zeta[5,3]-5252/3*zeta[5]*zeta[7]-772/3*Pi^2*zeta[7,3]-98/9*zeta[3]^4-1200*zeta[5]^2+504*zeta[3]*zeta[7]+123742009/15324309000*Pi^12-686167/10*zeta[11]+4584/5*zeta[5,3,3]+19342/9*zeta[9,3]+1544/3*zeta[6,4,1,1]+116/2625*Pi^8*zeta[3]-7720/9*Pi^2*zeta[3]*zeta[7]+386/135*Pi^4*zeta[3]*zeta[5], 1104.245691354858540334433017812761395783501738976604268270982760543709772667548120537453197111725318, 0]:
PeriodNonPhi4[8,503]:=[[{2, 4}, {4, 5}, {4, 8}, {5, 8}, {5, 7}, {7, 8}, {0, 7}, {0, 8}, {0, 6}, {6, 7}, {2, 6}, {1, 2}, {3, 7}, {1, 6}, {1, 3}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], -1001876978633796643020640038842239/51038766271443599285755196578500000*Pi^12-46592/9*f2[1,3,3,5]+283136/45*f2[1,3,5,3]+222208/45*f2[1,5,3,3]+2782809279245440/25460721693*f2[1,11]-55552/38475*f2[1,3]*Pi^8-232/2625*Pi^8*f[3]+1948647/272*f[7,5]-30223921/1548*f[9,3]-2244*f[3,3,3,3]+720*f[3,5]+720*f[5,3]-4730/3*f[9]-72*f[3,3,3]+399/4*f[3,7]+100*f[5,5]+399/4*f[7,3]+64909933/960*f[11]+160*f[3,3,5]-1568*f[3,5,3]+1060*f[5,3,3]+122671/72*f[3,9]-13821/16*f[5,7], -365056/57*zeta[[-1, 5]]*zeta[[-1, 3],1]*zeta[[-1, 3]]+8524950210560/472877529*zeta[[-1, 7],1]*zeta[[-1, 3]]*zeta[[-1, 1]]-538714064896/472877529*zeta[[-1, 5],3]*zeta[[-1, 3]]*zeta[[-1, 1]]-376176180950016/565897361981*zeta[[-1, 5],1]^2-1612730985824/319192332075*Pi^8*zeta[[-1, 3]]*zeta[[-1, 1]]-2150003489536/472877529*zeta[[-1, 5]]*zeta[[-1, 3]]^2*zeta[[-1, 1]]+11054747909567801408/58443050058587775*Pi^4*zeta[[-1, 3]]*zeta[[-1, 5]]-434423133544/10079757855*Pi^6*zeta[[-1, 5]]*zeta[[-1, 1]]+298371378788307057664/169309134039009447*Pi^2*zeta[[-1, 3]]*zeta[[-1, 7]]-654745856128/3359919285*Pi^4*zeta[[-1, 7]]*zeta[[-1, 1]]-24746692831616/57118627845*Pi^2*zeta[[-1, 9]]*zeta[[-1, 1]]-467638492401152/565897361981*zeta[[-1, 3]]^4+794955979/45460890*Pi^4*zeta[3]*zeta[5]-7949559790/1515363*Pi^2*zeta[3]*zeta[7]-261511010181120/80842480283*zeta[[-1, 9],1,1,1]+90761099243520/80842480283*zeta[[-1, 7],3,1,1]-32568568123392/80842480283*zeta[[-1, 5],5,1,1]+426569770721280/565897361981*zeta[[-1, 7],1,3,1]-28437984714752/565897361981*zeta[[-1, 5],3,3,1]+457668952465920/565897361981*zeta[[-1, 7],1,1,3]+21185032143360/565897361981*zeta[[-1, 5],3,1,3]+125392060316672/565897361981*zeta[[-1, 5],1,3,3]-370224334365817420575616/35066070541531506925*zeta[[-1, 11],1]+2596974847959548663296/21039642324918904155*zeta[[-1, 9],3]-4165275608178438982656/10313550159273972625*zeta[[-1, 7],5]-4356/5*zeta[5,3,3]-232/2625*Pi^8*zeta[3]+1728/5*zeta[3]*zeta[5,3]+242/105*Pi^6*zeta[5]+80*zeta[3]^2*zeta[5]-726/25*Pi^4*zeta[7]-6534*Pi^2*zeta[9]+720*zeta[3]*zeta[5]+399/4*zeta[3]*zeta[7]+50*zeta[5]^2-12*zeta[3]^3+794955979/106075410*Pi^6*zeta[3]^2-5564691853/3030726*Pi^2*zeta[5]^2-78853976353/8081936*zeta[5]*zeta[7]+78370785449/2139336*zeta[3]*zeta[9]-794955979/15153630*Pi^4*zeta[5,3]-794955979/505121*Pi^2*zeta[7,3]-539164430/1515363*zeta[3]^4-9796254712240/15279228773487*Pi^6*zeta[[-1, 5],1]+234096061718528/565897361981*zeta[[-1, 5],1]*zeta[[-1, 3]]^2-39936/17*zeta[[-1, 5],1,1]*zeta[[-1, 5]]+6656/17*zeta[[-1, 3],3,1]*zeta[[-1, 5]]+6571966732172176/687565294806915*Pi^4*zeta[[-1, 5],3]+122880/19*zeta[[-1, 7],1]*zeta[[-1, 3],1]-8192/19*zeta[[-1, 5],3]*zeta[[-1, 3],1]-6353872984936336/45837686320461*Pi^4*zeta[[-1, 7],1]+2203891105372160/565897361981*zeta[[-1, 7],1,1]*zeta[[-1, 3]]-595867107997696/1697692085943*zeta[[-1, 5],3,1]*zeta[[-1, 3]]-1413847697170432/1697692085943*zeta[[-1, 5],1,3]*zeta[[-1, 3]]+105121568410839296/2687446572047769*Pi^2*zeta[[-1, 7],3]-420486273643357184/383920938863967*Pi^2*zeta[[-1, 9],1]-213856634880/8296097*zeta[[-1, 9],1,1]*zeta[[-1, 1]]+30141260800/8296097*zeta[[-1, 7],3,1]*zeta[[-1, 1]]+22349376000/8296097*zeta[[-1, 7],1,3]*zeta[[-1, 1]]-9001409536/8296097*zeta[[-1, 5],5,1]*zeta[[-1, 1]]-18085828096/74664873*zeta[[-1, 5],3,3]*zeta[[-1, 1]]+7936/12825*Pi^8*zeta[[-1, 3],1]+720282767370112/962591412729681*Pi^6*zeta[[-1, 3]]^2+548211443003661550336/685298875872181095*Pi^2*zeta[[-1, 5]]^2+363568807553419829328128/75141579731853229125*zeta[[-1, 5]]*zeta[[-1, 7]]+486236794827091834275328/35066070541531506925*zeta[[-1, 3]]*zeta[[-1, 9]]+2782809279245440/25460721693*zeta[[-1, 11]]*zeta[[-1, 1]]-1001876978633796643020640038842239/51038766271443599285755196578500000*Pi^12-4730/3*zeta[9]+64909933/960*zeta[11]+55487204125/4040968*zeta[9,3]+1589911958/505121*zeta[6,4,1,1], 1781.440435282846172064645339068418172766505390194592437386460143452774757033396048343613873816374245, 0]:
PeriodNonPhi4[8,504]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 8}, {3, 7}, {6, 7}, {7, 8}, {4, 7}, {5, 7}, {5, 8}, {2, 5}, {2, 6}, {1, 2}, {1, 6}, {1, 4}, {4, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 192*f[3,3,3]-4730/9*f[9]+240*f[5,3]+240*f[3,5]+312*f[3,5,3]+312*f[3,3,5]-1000*f[5,5]+224*f[7,3]-768979/24*f[11]-1848*f[5,3,3]+189*f[5,7]+189*f[7,5]+2801/3*f[9,3]+224*f[3,7]+2801/3*f[3,9]+1152*f[3,3,3,3], -8/7*Pi^6*zeta[5]+72/5*Pi^4*zeta[7]+3240*Pi^2*zeta[9]+156*zeta[3]^2*zeta[5]+2801/3*zeta[3]*zeta[9]+189*zeta[5]*zeta[7]+48*zeta[3]^4+32*zeta[3]^3-500*zeta[5]^2+240*zeta[3]*zeta[5]+224*zeta[3]*zeta[7]-4730/9*zeta[9]-768979/24*zeta[11]+432*zeta[5,3,3], 1478.712914246010047793762787869806255322159365814076367150835134403087107862013992204210301510501245, 0]:
PeriodNonPhi4[8,505]:=[[{0, 3}, {3, 4}, {3, 8}, {0, 8}, {0, 7}, {4, 8}, {1, 4}, {1, 7}, {1, 8}, {2, 8}, {6, 8}, {2, 6}, {2, 5}, {5, 6}, {5, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [8, 9], [8, 9]], 1400*f[5,7]+1400*f[7,5], 1400*zeta[5]*zeta[7], 1463.819493634507066445887682764339735122407902601328611752300719350927745796662877582698836146086494, 0]:
PeriodNonPhi4[8,506]:=[[{2, 3}, {2, 4}, {2, 7}, {4, 7}, {4, 8}, {3, 8}, {3, 5}, {5, 7}, {5, 8}, {0, 8}, {6, 8}, {0, 6}, {0, 1}, {1, 6}, {1, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,507]:=[[{1, 2}, {1, 7}, {1, 8}, {2, 7}, {2, 8}, {0, 7}, {0, 8}, {0, 4}, {3, 7}, {3, 5}, {3, 6}, {4, 5}, {5, 6}, {4, 6}, {5, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,508]:=[[{2, 3}, {3, 4}, {3, 6}, {4, 6}, {4, 5}, {5, 6}, {6, 8}, {2, 8}, {2, 7}, {5, 7}, {5, 8}, {0, 7}, {0, 8}, {0, 1}, {1, 7}, {1, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9], 1214.106874465406158645757758908638206776204556628728371524595554060807751936218873075966694540929923, 0]:
PeriodNonPhi4[8,509]:=[[{0, 4}, {4, 5}, {4, 6}, {0, 5}, {0, 8}, {5, 6}, {5, 8}, {1, 6}, {1, 8}, {1, 7}, {6, 7}, {2, 7}, {2, 8}, {2, 3}, {3, 7}, {3, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,510]:=[[{0, 4}, {1, 4}, {4, 5}, {1, 5}, {1, 8}, {0, 8}, {0, 7}, {5, 7}, {5, 8}, {2, 8}, {6, 8}, {2, 6}, {2, 3}, {3, 6}, {3, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,511]:=[[{0, 3}, {0, 6}, {0, 8}, {6, 8}, {3, 5}, {3, 7}, {5, 8}, {7, 8}, {1, 8}, {1, 7}, {1, 4}, {4, 6}, {2, 6}, {2, 7}, {2, 5}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -z[3]]:
PeriodNonPhi4[8,512]:=[[{0, 3}, {0, 6}, {0, 8}, {6, 8}, {4, 6}, {5, 6}, {5, 8}, {2, 3}, {2, 5}, {3, 7}, {5, 7}, {7, 8}, {1, 7}, {1, 8}, {1, 4}, {2, 4}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,513]:=[[{0, 3}, {0, 7}, {0, 8}, {7, 8}, {2, 7}, {5, 7}, {5, 8}, {1, 2}, {1, 8}, {6, 8}, {1, 4}, {3, 4}, {2, 6}, {3, 6}, {4, 5}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,514]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {7, 8}, {1, 8}, {5, 8}, {5, 7}, {3, 7}, {1, 3}, {1, 4}, {4, 6}, {2, 3}, {2, 6}, {2, 5}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,515]:=[[{0, 3}, {0, 7}, {0, 8}, {7, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {1, 8}, {1, 6}, {1, 4}, {4, 5}, {2, 5}, {2, 6}, {2, 3}, {3, 4}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,516]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {4, 5}, {4, 6}, {5, 6}, {5, 8}, {2, 5}, {2, 7}, {1, 2}, {3, 7}, {1, 3}, {1, 8}, {3, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,517]:=[[{2, 3}, {2, 4}, {2, 5}, {3, 5}, {0, 3}, {0, 7}, {0, 8}, {4, 7}, {5, 8}, {5, 6}, {6, 8}, {7, 8}, {1, 4}, {1, 8}, {1, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,518]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {2, 4}, {2, 7}, {1, 2}, {1, 8}, {4, 6}, {5, 7}, {6, 8}, {5, 6}, {1, 3}, {3, 6}, {3, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,519]:=[[{2, 3}, {2, 5}, {2, 6}, {3, 5}, {0, 3}, {0, 7}, {0, 8}, {5, 8}, {4, 5}, {4, 7}, {6, 8}, {7, 8}, {1, 4}, {1, 8}, {1, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,520]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {7, 8}, {2, 6}, {4, 6}, {4, 7}, {1, 4}, {1, 8}, {1, 3}, {2, 3}, {2, 5}, {3, 5}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,521]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {3, 5}, {5, 8}, {7, 8}, {2, 7}, {1, 2}, {1, 8}, {6, 8}, {1, 4}, {4, 5}, {2, 6}, {4, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -133870087/67200*f[13]-88*f[5,5,3]-1299*f[7,3,3]+5223/4*f[3,7,3]-88*f[5,3,5]-880*f[3,5,5]+5223/4*f[3,3,7], -3473/4410*Pi^6*zeta[7]-2173/168*Pi^4*zeta[9]+14971/32*Pi^2*zeta[11]-440*zeta[5]^2*zeta[3]-792/5*zeta[5]*zeta[5,3]+5223/8*zeta[3]^2*zeta[7]-133870087/67200*zeta[13]+10419/56*zeta[7,3,3]-178461/700*zeta[5,5,3], 977.7681942720455433915677759831495839210795503214461745144144180489506115515887953871275348243148137, -1]:
PeriodNonPhi4[8,522]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 7}, {2, 4}, {7, 8}, {6, 7}, {6, 8}, {1, 6}, {1, 8}, {5, 8}, {2, 5}, {1, 3}, {2, 3}, {3, 5}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 400*f[5,5]-413/2*f[7,3]+3531937/480*f[11]+176*f[5,3,3]-1057/8*f[5,7]-1057/8*f[7,5]+24409/18*f[9,3]-413/2*f[3,7]+24409/18*f[3,9]+96*f[3,3,3,3]-262*f[3,3,5]-262*f[3,5,3]-240*f[3,3,3]-4730/9*f[9]+240*f[5,3]+240*f[3,5], 73/315*Pi^6*zeta[5]-73/25*Pi^4*zeta[7]-657*Pi^2*zeta[9]-131*zeta[3]^2*zeta[5]+24409/18*zeta[3]*zeta[9]-1057/8*zeta[5]*zeta[7]+4*zeta[3]^4-40*zeta[3]^3+200*zeta[5]^2+240*zeta[3]*zeta[5]-413/2*zeta[3]*zeta[7]-4730/9*zeta[9]+3531937/480*zeta[11]-438/5*zeta[5,3,3], 1783.694844800847770391550297740298030841695531834529799563859811845723586969478138820355020308459506, 0]:
PeriodNonPhi4[8,523]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 7}, {4, 5}, {5, 8}, {7, 8}, {6, 7}, {6, 8}, {1, 8}, {1, 6}, {1, 3}, {2, 6}, {2, 3}, {2, 5}, {3, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 543/4*f[3,7,3]-108*f[5,3,5]+540*f[3,5,5]+543/4*f[3,3,7]-288347327/67200*f[13]-108*f[5,5,3]+507*f[7,3,3], 11/98*Pi^6*zeta[7]+2181/280*Pi^4*zeta[9]+13563/32*Pi^2*zeta[11]+270*zeta[5]^2*zeta[3]+648/5*zeta[5]*zeta[5,3]+543/8*zeta[3]^2*zeta[7]-288347327/67200*zeta[13]-1485/56*zeta[7,3,3]+40419/700*zeta[5,5,3], 1215.849711048769794600034576870100475176440727670813742208575164366043289618337014989357091844369657, -1]:
PeriodNonPhi4[8,524]:=[[{0, 2}, {0, 7}, {0, 8}, {2, 7}, {2, 3}, {7, 8}, {5, 7}, {5, 8}, {1, 3}, {1, 8}, {6, 8}, {1, 4}, {4, 5}, {3, 6}, {4, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1619/4*f[3,7,3]-287*f[5,3,5]+110*f[3,5,5]+1619/4*f[3,3,7]-205027253/67200*f[13]-287*f[5,5,3]+737/2*f[7,3,3], -29/2646*Pi^6*zeta[7]+1219/280*Pi^4*zeta[9]+12177/32*Pi^2*zeta[11]+55*zeta[5]^2*zeta[3]+397/5*zeta[5]*zeta[5,3]+1619/8*zeta[3]^2*zeta[7]-205027253/67200*zeta[13]+145/56*zeta[7,3,3]+8941/700*zeta[5,5,3], 1489.532737036169772438284412952334795667359918735837107708599008212842368340349193254401095395042887, -1]:
PeriodNonPhi4[8,525]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 6}, {4, 7}, {6, 8}, {2, 6}, {7, 8}, {0, 7}, {0, 8}, {5, 8}, {2, 5}, {0, 3}, {2, 3}, {3, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 800*f[5,5]-840*f[7,3]+8469/2*f[11]+800*f[5,3,3]-215/2*f[5,7]-215/2*f[7,5]+607*f[9,3]-840*f[3,7]+607*f[3,9]+560*f[3,3,5]+560*f[3,5,3], 8/63*Pi^6*zeta[5]-8/5*Pi^4*zeta[7]-360*Pi^2*zeta[9]+280*zeta[3]^2*zeta[5]+607*zeta[3]*zeta[9]-215/2*zeta[5]*zeta[7]+400*zeta[5]^2-840*zeta[3]*zeta[7]+8469/2*zeta[11]-48*zeta[5,3,3], 1095.961460726639817506644903521201252306664303617905807310382178969863780832455368559207594498243901, 0]:
PeriodNonPhi4[8,526]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 7}, {4, 6}, {6, 8}, {7, 8}, {5, 7}, {5, 8}, {1, 8}, {1, 6}, {1, 3}, {2, 6}, {2, 3}, {2, 5}, {3, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1485/4*f[3,7,3]+90*f[5,3,5]+180*f[3,5,5]+1485/4*f[3,3,7]-19951893/4480*f[13]+90*f[5,5,3]-1341/2*f[7,3,3], -463/1470*Pi^6*zeta[7]-183/280*Pi^4*zeta[9]+17919/32*Pi^2*zeta[11]+90*zeta[5]^2*zeta[3]+18*zeta[5]*zeta[5,3]+1485/8*zeta[3]^2*zeta[7]-19951893/4480*zeta[13]+4167/56*zeta[7,3,3]-11997/140*zeta[5,5,3], 1093.654894720872771560743233352549034577687262693651999612119255303183839615257737913813825648666808, -1]:
PeriodNonPhi4[8,527]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {1, 4}, {1, 8}, {1, 3}, {3, 7}, {3, 5}, {4, 6}, {6, 8}, {5, 6}, {2, 6}, {2, 7}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,528]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {1, 4}, {1, 8}, {1, 3}, {3, 7}, {3, 6}, {5, 7}, {6, 8}, {5, 6}, {2, 4}, {2, 6}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,529]:=[[{0, 4}, {0, 7}, {0, 8}, {7, 8}, {1, 4}, {1, 8}, {1, 3}, {3, 7}, {4, 6}, {5, 7}, {6, 8}, {5, 6}, {2, 3}, {2, 6}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,530]:=[[{2, 3}, {2, 4}, {2, 5}, {3, 5}, {3, 6}, {1, 4}, {1, 6}, {1, 8}, {5, 8}, {5, 7}, {6, 8}, {0, 4}, {0, 7}, {0, 8}, {6, 7}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,531]:=[[{2, 3}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {6, 7}, {0, 6}, {6, 8}, {0, 8}, {0, 4}, {5, 8}, {7, 8}, {1, 7}, {1, 8}, {1, 4}, {4, 5}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,532]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 6}, {3, 5}, {5, 8}, {6, 8}, {2, 6}, {2, 5}, {2, 7}, {4, 5}, {4, 7}, {1, 4}, {1, 7}, {1, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 366*f[3,7,3]+366*f[3,3,7]-1717423/336*f[13]-1044*f[7,3,3], 705/7*zeta[7,3,3]-188/441*Pi^6*zeta[7]-47/21*Pi^4*zeta[9]+2585/4*Pi^2*zeta[11]-846/7*zeta[5,5,3]+183*zeta[3]^2*zeta[7]-1717423/336*zeta[13], 904.2808243578157996899656671139994051607494437202343474230631730723491404179423009925618140377085746, -1]:
PeriodNonPhi4[8,533]:=[[{0, 3}, {0, 7}, {0, 8}, {3, 7}, {2, 3}, {7, 8}, {5, 7}, {2, 5}, {2, 6}, {5, 8}, {4, 5}, {4, 6}, {1, 4}, {1, 6}, {1, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1305/4*f[3,7,3]+87*f[5,3,5]-270*f[3,5,5]+1305/4*f[3,3,7]+94871691/22400*f[13]+87*f[5,5,3]+423/2*f[7,3,3], -17/490*Pi^6*zeta[7]-697/168*Pi^4*zeta[9]-8789/32*Pi^2*zeta[11]-135*zeta[5]^2*zeta[3]-357/5*zeta[5]*zeta[5,3]+1305/8*zeta[3]^2*zeta[7]+94871691/22400*zeta[13]+459/56*zeta[7,3,3]-16881/700*zeta[5,5,3], 1145.592929599713130090219511911411448267325484966987091830717829045881549251298166500046596199840045, -1]:
PeriodNonPhi4[8,534]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 6}, {2, 3}, {6, 8}, {5, 6}, {2, 5}, {2, 4}, {5, 8}, {5, 7}, {4, 7}, {1, 4}, {1, 7}, {1, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1716*f[13], 1716*zeta[13], 1716.210576104444687375826151479229291045696081716694894254581784501458783240012664038923897143808121, -1]:
PeriodNonPhi4[8,535]:=[[{0, 1}, {0, 3}, {0, 8}, {1, 8}, {1, 4}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, {7, 8}, {6, 7}, {2, 5}, {2, 7}, {2, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 7550*f[5,7]-2170*f[7,5]-11540/3*f[9,3]-6980/3*f[3,9]+5760*f[3,3,3,3]-172310/5108103*Pi^12, -70900/3*zeta[3]*zeta[9]-32/7*Pi^6*zeta[3]^2+1120*Pi^2*zeta[5]^2+32*Pi^4*zeta[5,3]+16190*zeta[5]*zeta[7]+960*Pi^2*zeta[7,3]+400*zeta[3]^4-172310/5108103*Pi^12-7840*zeta[9,3]-1920*zeta[6,4,1,1]+3200*Pi^2*zeta[3]*zeta[7]-32/3*Pi^4*zeta[3]*zeta[5], 822.0785259191753569143677360375413587929631982854594302607577700203218580414789239151744034068833720, 0]:
PeriodNonPhi4[8,536]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 3}, {3, 7}, {4, 7}, {4, 6}, {6, 8}, {7, 8}, {5, 8}, {5, 6}, {2, 3}, {2, 6}, {2, 5}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 417/4*f[3,7,3]-230*f[5,3,5]+100*f[3,5,5]+417/4*f[3,3,7]-48077963/13440*f[13]-230*f[5,5,3]-381/2*f[7,3,3], -131/1470*Pi^6*zeta[7]+2687/840*Pi^4*zeta[9]+14003/32*Pi^2*zeta[11]+50*zeta[5]^2*zeta[3]+66*zeta[5]*zeta[5,3]+417/8*zeta[3]^2*zeta[7]-48077963/13440*zeta[13]+1179/56*zeta[7,3,3]-1689/140*zeta[5,5,3], 1112.321944173278141504558752425419428474647611831130850767594427801115730067061359491577181467111152, -1]:
PeriodNonPhi4[8,537]:=[[{2, 3}, {2, 4}, {2, 6}, {3, 6}, {3, 5}, {4, 5}, {1, 4}, {5, 7}, {5, 8}, {6, 8}, {1, 8}, {0, 1}, {7, 8}, {0, 8}, {0, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 324*f[3,5,3]+324*f[3,3,5]-1323/4*f[7,3]-2897133/320*f[11]-324*f[5,3,3]+144*f[5,7]+144*f[7,5]+2853/4*f[9,3]-1323/4*f[3,7]+2853/4*f[3,9], -12/35*Pi^6*zeta[5]+108/25*Pi^4*zeta[7]+972*Pi^2*zeta[9]+162*zeta[3]^2*zeta[5]+2853/4*zeta[3]*zeta[9]+144*zeta[5]*zeta[7]-1323/4*zeta[3]*zeta[7]-2897133/320*zeta[11]+648/5*zeta[5,3,3], 1488.617416964677986943298376856121772186001285035317145456855800347055507089065943413178990550390315, 0]:
PeriodNonPhi4[8,538]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {7, 8}, {2, 4}, {2, 7}, {4, 6}, {5, 7}, {6, 8}, {5, 6}, {2, 3}, {3, 6}, {3, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 221712121/22400*f[13]+327*f[5,5,3]+1395/2*f[7,3,3]-173/4*f[3,7,3]+327*f[5,3,5]-200*f[3,5,5]-173/4*f[3,3,7], 2963/13230*Pi^6*zeta[7]-3931/840*Pi^4*zeta[9]-26323/32*Pi^2*zeta[11]-100*zeta[5]^2*zeta[3]-527/5*zeta[5]*zeta[5,3]-173/8*zeta[3]^2*zeta[7]+221712121/22400*zeta[13]-2963/56*zeta[7,3,3]+29689/700*zeta[5,5,3], 1371.862083169939829661146235794665806984548769956042991109870428872179620362820902272898457674815827, -1]:
PeriodNonPhi4[8,539]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {7, 8}, {4, 5}, {5, 7}, {2, 7}, {5, 8}, {3, 5}, {2, 3}, {2, 6}, {3, 6}, {4, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 710286953/67200*f[13]+262*f[5,5,3]-947*f[7,3,3]+5339/4*f[3,7,3]+262*f[5,3,5]-1600*f[3,5,5]+5339/4*f[3,3,7], -9127/13230*Pi^6*zeta[7]-6807/280*Pi^4*zeta[9]-21153/32*Pi^2*zeta[11]-800*zeta[5]^2*zeta[3]-1862/5*zeta[5]*zeta[5,3]+5339/8*zeta[3]^2*zeta[7]+710286953/67200*zeta[13]+9127/56*zeta[7,3,3]-189041/700*zeta[5,5,3], 925.8787141322678972254903647171329947640274253066307522973841863229459825154085163049075234169965863, -1]:
PeriodNonPhi4[8,540]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 7}, {1, 4}, {1, 8}, {1, 3}, {7, 8}, {2, 7}, {2, 5}, {2, 6}, {3, 5}, {5, 6}, {3, 6}, {5, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 3134/3*f[3,9]+3134/3*f[9,3]+1152*f[3,3,3,3], 3134/3*zeta[3]*zeta[9]+48*zeta[3]^4, 1358.487802731767750977771964914536686872128975437781286370646656490304446962128363917650966672829767, 0]:
PeriodNonPhi4[8,541]:=[[{1, 4}, {1, 6}, {1, 8}, {4, 6}, {0, 4}, {0, 8}, {0, 7}, {6, 8}, {3, 6}, {7, 8}, {5, 8}, {3, 5}, {2, 3}, {2, 5}, {2, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 221712121/22400*f[13]+327*f[5,5,3]+1395/2*f[7,3,3]-173/4*f[3,7,3]+327*f[5,3,5]-200*f[3,5,5]-173/4*f[3,3,7], 2963/13230*Pi^6*zeta[7]-3931/840*Pi^4*zeta[9]-26323/32*Pi^2*zeta[11]-100*zeta[5]^2*zeta[3]-527/5*zeta[5]*zeta[5,3]-173/8*zeta[3]^2*zeta[7]+221712121/22400*zeta[13]-2963/56*zeta[7,3,3]+29689/700*zeta[5,5,3], 1371.862083169939829661146235794665806984548769956042991109870428872179620362820902272898457674815827, -1]:
PeriodNonPhi4[8,542]:=[[{0, 4}, {0, 7}, {0, 8}, {4, 7}, {1, 4}, {1, 8}, {1, 3}, {7, 8}, {5, 7}, {5, 8}, {6, 8}, {3, 6}, {2, 3}, {2, 5}, {2, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -2131719/22400*f[13]-243*f[5,5,3]+675/2*f[7,3,3]+675/4*f[3,7,3]-243*f[5,3,5]+675/4*f[3,3,7], 5/98*Pi^6*zeta[7]+831/280*Pi^4*zeta[9]+4653/32*Pi^2*zeta[11]+243/5*zeta[5]*zeta[5,3]+675/8*zeta[3]^2*zeta[7]-2131719/22400*zeta[13]-675/56*zeta[7,3,3]+16929/700*zeta[5,5,3], 1804.609257401702446420030049257989248541282805233750586380522068370528563521873912236440483765263650, -1]:
PeriodNonPhi4[8,543]:=[[{0, 4}, {1, 4}, {4, 6}, {1, 6}, {1, 8}, {0, 8}, {0, 7}, {6, 8}, {5, 6}, {5, 8}, {7, 8}, {2, 5}, {2, 7}, {2, 3}, {3, 5}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 3134/3*f[3,9]+3134/3*f[9,3]+1152*f[3,3,3,3], 3134/3*zeta[3]*zeta[9]+48*zeta[3]^4, 1358.487802731767750977771964914536686872128975437781286370646656490304446962128363917650966672829767, 0]:
PeriodNonPhi4[8,544]:=[[{0, 5}, {0, 6}, {0, 8}, {5, 8}, {6, 8}, {1, 5}, {1, 8}, {1, 4}, {2, 8}, {2, 4}, {5, 7}, {2, 3}, {3, 6}, {3, 7}, {4, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -873/2*f[7,3,3]+9/4*f[3,7,3]+33*f[5,3,5]+270*f[3,5,5]+9/4*f[3,3,7]-76207221/22400*f[13]+33*f[5,5,3], -13/98*Pi^6*zeta[7]+1627/840*Pi^4*zeta[9]+13387/32*Pi^2*zeta[11]+135*zeta[5]^2*zeta[3]+237/5*zeta[5]*zeta[5,3]+9/8*zeta[3]^2*zeta[7]-76207221/22400*zeta[13]+1755/56*zeta[7,3,3]-19689/700*zeta[5,5,3], 966.8308019861797060577711510960472003418160280528182909657418457194083989634621674211698586767987366, -1]:
PeriodNonPhi4[8,545]:=[[{0, 4}, {0, 6}, {0, 8}, {6, 8}, {1, 4}, {1, 8}, {1, 5}, {4, 7}, {5, 7}, {5, 8}, {2, 8}, {6, 7}, {3, 6}, {2, 5}, {2, 3}, {3, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,546]:=[[{0, 5}, {0, 6}, {0, 8}, {5, 8}, {6, 8}, {1, 5}, {1, 8}, {2, 8}, {2, 6}, {6, 7}, {2, 4}, {4, 7}, {1, 3}, {3, 4}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9], 1214.106874465406158645757758908638206776204556628728371524595554060807751936218873075966694540929923, 0]:
PeriodNonPhi4[8,547]:=[[{0, 4}, {0, 6}, {0, 8}, {6, 8}, {1, 6}, {6, 7}, {1, 7}, {1, 5}, {4, 7}, {2, 4}, {2, 8}, {7, 8}, {2, 3}, {3, 7}, {3, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,548]:=[[{0, 1}, {0, 5}, {0, 8}, {1, 8}, {1, 4}, {5, 8}, {2, 4}, {2, 8}, {4, 7}, {5, 7}, {3, 5}, {3, 7}, {2, 6}, {3, 6}, {6, 7}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 400*f[5,5]-420*f[7,3]-87781/12*f[11]-260*f[5,3,3]-3065/8*f[5,7]-3065/8*f[7,5]+16639/18*f[9,3]-420*f[3,7]+16639/18*f[3,9]+672*f[3,3,3,3]+250*f[3,3,5]+250*f[3,5,3], -17/63*Pi^6*zeta[5]+17/5*Pi^4*zeta[7]+765*Pi^2*zeta[9]+125*zeta[3]^2*zeta[5]+16639/18*zeta[3]*zeta[9]-3065/8*zeta[5]*zeta[7]+28*zeta[3]^4+200*zeta[5]^2-420*zeta[3]*zeta[7]-87781/12*zeta[11]+102*zeta[5,3,3], 976.2689247909036611172725858586330039260462435596123915195647357472270276848716656093128260053688245, 0]:
PeriodNonPhi4[8,549]:=[[{0, 1}, {0, 6}, {0, 8}, {1, 8}, {1, 5}, {5, 8}, {6, 8}, {2, 8}, {2, 5}, {2, 4}, {5, 7}, {4, 7}, {3, 4}, {3, 6}, {3, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -323/2*f[3,7,3]+43*f[5,3,5]+840*f[3,5,5]-323/2*f[3,3,7]-39882181/8400*f[13]+43*f[5,5,3]+915/2*f[7,3,3], 1238/6615*Pi^6*zeta[7]+1033/105*Pi^4*zeta[9]+3575/8*Pi^2*zeta[11]+420*zeta[5]^2*zeta[3]+797/5*zeta[5]*zeta[5,3]-323/4*zeta[3]^2*zeta[7]-39882181/8400*zeta[13]-619/14*zeta[7,3,3]+14864/175*zeta[5,5,3], 1237.300350480363593755655119327936039760164868217890527773592079406448342405848591720538021274927852, -1]:
PeriodNonPhi4[8,550]:=[[{3, 4}, {3, 6}, {3, 7}, {4, 7}, {2, 4}, {6, 7}, {5, 7}, {0, 5}, {0, 6}, {6, 8}, {5, 8}, {1, 5}, {1, 2}, {0, 8}, {1, 8}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1613/4*f[3,7,3]-62*f[5,3,5]+140*f[3,5,5]+1613/4*f[3,3,7]-264092233/67200*f[13]-62*f[5,5,3]-296*f[7,3,3], -2797/13230*Pi^6*zeta[7]+953/840*Pi^4*zeta[9]+16181/32*Pi^2*zeta[11]+70*zeta[5]^2*zeta[3]+202/5*zeta[5]*zeta[5,3]+1613/8*zeta[3]^2*zeta[7]-264092233/67200*zeta[13]+2797/56*zeta[7,3,3]-36299/700*zeta[5,5,3], 1354.269966084205687256538167449512279400553244605515648815989571238252697516899253640828847310321310, -1]:
PeriodNonPhi4[8,551]:=[[{0, 4}, {0, 6}, {0, 7}, {4, 7}, {2, 4}, {6, 7}, {2, 3}, {3, 7}, {2, 8}, {3, 5}, {5, 8}, {1, 5}, {1, 6}, {1, 8}, {6, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,552]:=[[{0, 5}, {0, 6}, {0, 8}, {5, 8}, {2, 5}, {6, 8}, {1, 6}, {6, 7}, {1, 7}, {2, 7}, {1, 4}, {2, 3}, {3, 4}, {3, 7}, {4, 8}, {7, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,553]:=[[{2, 3}, {3, 4}, {3, 7}, {4, 7}, {1, 4}, {1, 6}, {1, 8}, {2, 8}, {2, 5}, {5, 7}, {6, 8}, {7, 8}, {0, 5}, {0, 8}, {0, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,554]:=[[{0, 1}, {0, 2}, {0, 8}, {1, 8}, {1, 5}, {2, 8}, {2, 3}, {5, 8}, {6, 8}, {3, 6}, {3, 7}, {5, 7}, {4, 5}, {4, 6}, {4, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 442209353/67200*f[13]+97*f[5,5,3]+393/2*f[7,3,3]+1317/4*f[3,7,3]+97*f[5,3,5]-470*f[3,5,5]+1317/4*f[3,3,7], -59/1470*Pi^6*zeta[7]-1823/280*Pi^4*zeta[9]-14685/32*Pi^2*zeta[11]-235*zeta[5]^2*zeta[3]-567/5*zeta[5]*zeta[5,3]+1317/8*zeta[3]^2*zeta[7]+442209353/67200*zeta[13]+531/56*zeta[7,3,3]-23841/700*zeta[5,5,3], 1307.145690768442796304844239767070180728788135105283305223607350315117226540951751341328118715734618, -1]:
PeriodNonPhi4[8,555]:=[[{0, 1}, {0, 5}, {0, 8}, {1, 8}, {1, 2}, {2, 8}, {2, 4}, {5, 8}, {6, 8}, {5, 6}, {5, 7}, {4, 7}, {3, 4}, {3, 6}, {3, 7}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -891/4*f[3,7,3]+357*f[5,3,5]-270*f[3,5,5]-891/4*f[3,3,7]+252579011/22400*f[13]+357*f[5,5,3]+873/2*f[7,3,3], 293/1470*Pi^6*zeta[7]-4973/840*Pi^4*zeta[9]-28061/32*Pi^2*zeta[11]-135*zeta[5]^2*zeta[3]-627/5*zeta[5]*zeta[5,3]-891/8*zeta[3]^2*zeta[7]+252579011/22400*zeta[13]-2637/56*zeta[7,3,3]+21999/700*zeta[5,5,3], 1891.959416355773124361704335007138834259432724371657267373908511927684201634874661773941002776631781, -1]:
PeriodNonPhi4[8,556]:=[[{3, 4}, {3, 5}, {3, 7}, {4, 7}, {4, 6}, {5, 7}, {6, 7}, {1, 5}, {5, 8}, {1, 8}, {0, 1}, {0, 8}, {0, 2}, {2, 6}, {2, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1400*f[5,7]+1400*f[7,5], 1400*zeta[5]*zeta[7], 1463.819493634507066445887682764339735122407902601328611752300719350927745796662877582698836146086494, 0]:
PeriodNonPhi4[8,557]:=[[{2, 3}, {2, 5}, {2, 7}, {3, 7}, {3, 4}, {5, 7}, {0, 5}, {0, 6}, {0, 8}, {7, 8}, {4, 8}, {1, 4}, {1, 6}, {1, 8}, {6, 7}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,558]:=[[{0, 4}, {0, 6}, {0, 7}, {4, 7}, {2, 4}, {2, 7}, {2, 3}, {6, 7}, {7, 8}, {3, 8}, {3, 5}, {5, 8}, {1, 5}, {1, 6}, {1, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], 27488*f[13]+800*f[5,5,3]+800*f[5,3,5]-1600*f[3,5,5], 27488*zeta[13]-96*zeta[5,5,3]-80/3*Pi^4*zeta[9]-2200*Pi^2*zeta[11]-480*zeta[5]*zeta[5,3]-800*zeta[5]^2*zeta[3], 2111.954799761488180342529032235223992287239546005689686925461656134894835013860754210823444651024821, -1]:
PeriodNonPhi4[8,559]:=[[{0, 5}, {0, 6}, {0, 8}, {5, 8}, {6, 8}, {3, 5}, {5, 7}, {6, 7}, {3, 7}, {1, 3}, {1, 8}, {2, 8}, {4, 6}, {1, 2}, {2, 4}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -280*f[7,5]-280*f[5,7]+1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9]-280*zeta[5]*zeta[7], 921.3429757385047453565802223557702597517229761084626491741354101906222027768862975594269273117126243, 0]:
PeriodNonPhi4[8,560]:=[[{0, 1}, {0, 5}, {0, 8}, {1, 8}, {1, 4}, {5, 8}, {2, 8}, {6, 8}, {2, 6}, {5, 6}, {6, 7}, {4, 7}, {2, 3}, {3, 4}, {3, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 160*f[3,5,3]+160*f[3,3,5]-800*f[5,5]+13204/3*f[11]+400*f[5,3,3]+2843/2*f[5,7]+2843/2*f[7,5]-2945/9*f[9,3]-2945/9*f[3,9]-384*f[3,3,3,3], 8/63*Pi^6*zeta[5]-8/5*Pi^4*zeta[7]-360*Pi^2*zeta[9]+80*zeta[3]^2*zeta[5]-2945/9*zeta[3]*zeta[9]+2843/2*zeta[5]*zeta[7]-16*zeta[3]^4-400*zeta[5]^2+13204/3*zeta[11]-48*zeta[5,3,3], 1561.251026769613438367056720182367685081246638534065562648320534525808230488237201940588984327429727, 0]:
PeriodNonPhi4[8,561]:=[[{0, 1}, {0, 5}, {0, 8}, {1, 8}, {1, 3}, {5, 8}, {2, 8}, {6, 8}, {2, 6}, {3, 6}, {6, 7}, {2, 4}, {4, 5}, {3, 7}, {4, 7}, {5, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 108*f[3,5,3]+108*f[3,3,5]+189*f[3,7]-203*f[3,9]-1728*f[3,3,3,3]-900*f[5,5]+189*f[7,3]-363661/80*f[11]-216*f[5,3,3]+4117/4*f[5,7]+4117/4*f[7,5]-203*f[9,3], -6/35*Pi^6*zeta[5]+54/25*Pi^4*zeta[7]+486*Pi^2*zeta[9]+54*zeta[3]^2*zeta[5]-203*zeta[3]*zeta[9]+4117/4*zeta[5]*zeta[7]-72*zeta[3]^4-450*zeta[5]^2+189*zeta[3]*zeta[7]-363661/80*zeta[11]+324/5*zeta[5,3,3], 807.0489160151473504216848839309015057981181643332467748493988584722693810658168067228131291452130207, 0]:
PeriodNonPhi4[8,562]:=[[{2, 3}, {2, 4}, {2, 7}, {4, 7}, {0, 4}, {0, 6}, {0, 8}, {3, 8}, {3, 5}, {5, 8}, {7, 8}, {6, 7}, {1, 5}, {1, 7}, {1, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, {5, 9}, [7, 9], [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,563]:=[[{1, 3}, {3, 4}, {3, 6}, {4, 6}, {0, 4}, {0, 7}, {0, 8}, {1, 8}, {6, 8}, {5, 6}, {7, 8}, {5, 7}, {1, 2}, {2, 7}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,564]:=[[{2, 3}, {2, 5}, {2, 6}, {3, 6}, {0, 3}, {0, 7}, {0, 8}, {5, 7}, {5, 8}, {4, 5}, {6, 8}, {7, 8}, {1, 6}, {1, 8}, {1, 4}, {4, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,565]:=[[{0, 3}, {3, 4}, {3, 5}, {4, 5}, {1, 4}, {0, 6}, {0, 8}, {1, 8}, {1, 7}, {5, 8}, {7, 8}, {6, 7}, {2, 5}, {2, 7}, {2, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, 0]:
PeriodNonPhi4[8,566]:=[[{0, 6}, {0, 7}, {0, 8}, {6, 8}, {7, 8}, {2, 6}, {3, 6}, {2, 3}, {1, 3}, {1, 8}, {1, 4}, {2, 5}, {4, 5}, {4, 7}, {5, 7}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,567]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {7, 8}, {2, 7}, {5, 7}, {2, 5}, {5, 8}, {2, 6}, {3, 5}, {3, 4}, {3, 6}, {4, 6}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], FAIL, FAIL, FAIL, -1]:
PeriodNonPhi4[8,568]:=[[{0, 1}, {0, 4}, {0, 8}, {1, 8}, {1, 3}, {4, 5}, {4, 7}, {5, 7}, {5, 8}, {7, 8}, {6, 8}, {3, 6}, {2, 3}, {2, 5}, {2, 6}, {6, 7}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 442209353/67200*f[13]+97*f[5,5,3]+393/2*f[7,3,3]+1317/4*f[3,7,3]+97*f[5,3,5]-470*f[3,5,5]+1317/4*f[3,3,7], -59/1470*Pi^6*zeta[7]-1823/280*Pi^4*zeta[9]-14685/32*Pi^2*zeta[11]-235*zeta[5]^2*zeta[3]-567/5*zeta[5]*zeta[5,3]+1317/8*zeta[3]^2*zeta[7]+442209353/67200*zeta[13]+531/56*zeta[7,3,3]-23841/700*zeta[5,5,3], 1307.145690768442796304844239767070180728788135105283305223607350315117226540951751341328118715734618, -1]:
PeriodNonPhi4[8,569]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {7, 8}, {2, 7}, {5, 7}, {2, 5}, {5, 8}, {6, 8}, {4, 6}, {2, 3}, {3, 4}, {3, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -320*f[3,5,3]-320*f[3,3,5]-800*f[5,5]+15508*f[11]+640*f[5,3,3]+240*f[5,7]+240*f[7,5]+720*f[9,3]+720*f[3,9], 32/63*Pi^6*zeta[5]-32/5*Pi^4*zeta[7]-1440*Pi^2*zeta[9]-160*zeta[3]^2*zeta[5]+720*zeta[3]*zeta[9]+240*zeta[5]*zeta[7]-400*zeta[5]^2+15508*zeta[11]-192*zeta[5,3,3], 1600.816537173410804001992199896202681899327907352524091073498256479367075714420877666925098022778752, 0]:
PeriodNonPhi4[8,570]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {7, 8}, {4, 6}, {6, 8}, {4, 5}, {5, 6}, {3, 6}, {3, 7}, {2, 3}, {2, 7}, {2, 5}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2980/3*f[3,9]+1440*f[3,3,3,3]+820*f[5,7]-1610*f[7,5]+1840/3*f[9,3]-86155/10216206*Pi^12, -13000/3*zeta[3]*zeta[9]-8/7*Pi^6*zeta[3]^2+280*Pi^2*zeta[5]^2+8*Pi^4*zeta[5,3]+2980*zeta[5]*zeta[7]+240*Pi^2*zeta[7,3]+100*zeta[3]^4-86155/10216206*Pi^12-1960*zeta[9,3]-480*zeta[6,4,1,1]+800*Pi^2*zeta[3]*zeta[7]-8/3*Pi^4*zeta[3]*zeta[5], 986.3992589356793239475990741963234897552243935702398716112406972200101707407562760031836985105328962, 0]:
PeriodNonPhi4[8,571]:=[[{0, 3}, {0, 6}, {0, 8}, {3, 6}, {3, 7}, {6, 7}, {6, 8}, {4, 7}, {5, 7}, {5, 8}, {1, 4}, {1, 8}, {2, 4}, {1, 5}, {2, 5}, {2, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1440*f[3,3,5]+1440*f[3,5,3]+1440*f[5,3,3], 720*zeta[3]^2*zeta[5], 1078.775437273096981311271367385246898891716206003256175451102289664223840380888984120014441060416532, 0]:
PeriodNonPhi4[8,572]:=[[{2, 3}, {2, 6}, {2, 8}, {3, 6}, {3, 7}, {6, 7}, {6, 8}, {4, 7}, {5, 7}, {4, 5}, {1, 4}, {1, 8}, {0, 1}, {0, 5}, {0, 8}, {5, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 2205/2*f[5,7]+2205/2*f[7,5], 2205/2*zeta[5]*zeta[7], 1152.757851237174314826136550176917541408896223298546281754936816488855599814872016096375333465043114, 0]:
PeriodNonPhi4[8,573]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {4, 7}, {3, 4}, {7, 8}, {2, 7}, {2, 5}, {2, 6}, {3, 5}, {5, 6}, {3, 6}, {5, 8}, {6, 8}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1008*f[3,9]+1008*f[9,3], 1008*zeta[3]*zeta[9], 1214.106874465406158645757758908638206776204556628728371524595554060807751936218873075966694540929923, 0]:
PeriodNonPhi4[8,574]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {4, 7}, {4, 5}, {5, 8}, {7, 8}, {2, 7}, {6, 8}, {2, 6}, {2, 3}, {3, 5}, {3, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], -560*f[3,7,3]+1600*f[3,5,5]-560*f[3,3,7]-13466*f[13], -40*zeta[7,3,3]+32/189*Pi^6*zeta[7]+56/3*Pi^4*zeta[9]+1210*Pi^2*zeta[11]+112*zeta[5,5,3]+800*zeta[5]^2*zeta[3]+320*zeta[5]*zeta[5,3]-280*zeta[3]^2*zeta[7]-13466*zeta[13], 1105.107697390380571481750718398180520990357606630164969906863691080393088885859715568466805242627290, -1]:
PeriodNonPhi4[8,575]:=[[{0, 1}, {0, 7}, {0, 8}, {1, 8}, {1, 4}, {4, 7}, {2, 4}, {7, 8}, {5, 7}, {5, 8}, {6, 8}, {2, 6}, {2, 3}, {3, 5}, {3, 6}, {5, 6}, {0, 9}, {1, 9}, {2, 9}, {3, 9}, {4, 9}, [8, 9]], 1716*f[13], 1716*zeta[13], 1716.210576104444687375826151479229291045696081716694894254581784501458783240012664038923897143808121, -1]:

